Regulator dependence of inhomogeneous phases in the 2+1-dimensional Gross-Neveu model

The phase diagram of the Gross-Neveu model in $2+1$ space-time dimensions at non-zero temperature and chemical potential is studied in the limit of infinitely many flavors, focusing on the possible existence of inhomogeneous phases, where the order parameter $\sigma$ is non-uniform in space. To this end, we analyze the stability of the energetically favored homogeneous configuration $\sigma(\textbf{x}) = \bar\sigma = \textrm{const}$ with respect to small inhomogeneous fluctuations, employing lattice field theory with two different lattice discretizations as well as a continuum approach with Pauli-Villars regularization. Within lattice field theory, we also perform a full minimization of the effective action, allowing for arbitrary 1-dimensional modulations of the order parameter. For all methods special attention is paid to the role of cutoff effects. For one of the two lattice discretizations, no inhomogeneous phase was found. For the other lattice discretization and within the continuum approach with a finite Pauli-Villars cutoff parameter $\Lambda$, we find a region in the phase diagram where an inhomogeneous order parameter is favored. This inhomogeneous region shrinks, however, when $a$ is decreased or $\Lambda$ is increased, and finally diappears for all non-zero temperatures when the cutoff is removed completely. For vanishing temperature, we find hints for a degeneracy of homogeneous and inhomogeneous solutions, in agreement with earlier findings.

==> anc/Gamma_Lam_468_blueline.dat <==
0.000000000000000000e+00 2.543767943566744468e-14
4.522613065326633319e-02 1.734409733590312102e-03
9.045226130653266639e-02 3.485453409915897135e-03
1.356783919597989996e-01 5.252616318717145440e-03
1.809045226130653328e-01 7.035579560919916556e-03
2.261306532663316660e-01 8.834025797009498887e-03
2.713567839195979992e-01 1.064763931923866543e-02
3.165829145728643601e-01 1.247610613833417467e-02
3.618090452261306655e-01 1.431911406960317996e-02
4.070351758793969710e-01 1.617635281643819631e-02
4.522613065326633319e-01 1.804751405078849555e-02
4.974874371859296929e-01 1.993229149048625012e-02
5.427135678391959983e-01 2.183038097340946407e-02
5.879396984924623037e-01 2.374148052848915058e-02
6.331658291457287202e-01 2.566529044358898878e-02
6.783919597989950256e-01 2.760151333028876622e-02
7.236180904522613311e-01 2.954985418560580543e-02
7.688442211055276365e-01 3.151002045069780516e-02
8.140703517587939420e-01 3.348172206658681788e-02
8.592964824120603584e-01 3.546467152695027131e-02
9.045226130653266639e-01 3.745858392802515341e-02
9.497487437185929693e-01 3.946317701567392949e-02
9.949748743718593857e-01 4.147817122966311609e-02
1.040201005025125580e+00 4.350328974520274727e-02
1.085427135678391997e+00 4.553825851180361151e-02
1.130653266331658413e+00 4.758280628950205260e-02
1.175879396984924607e+00 4.963666468251039243e-02
1.221105527638191024e+00 5.169956817034490615e-02
1.266331658291457440e+00 5.377125413649176677e-02
1.311557788944723635e+00 5.585146289466368097e-02
1.356783919597990051e+00 5.793993771270788268e-02
1.402010050251256246e+00 6.003642483422237663e-02
1.447236180904522662e+00 6.214067349793754580e-02
1.492462311557789079e+00 6.425243595492223514e-02
1.537688442211055273e+00 6.637146748367435400e-02
1.582914572864321689e+00 6.849752640315165397e-02
1.628140703517587884e+00 7.063037408380318238e-02
1.673366834170854300e+00 7.276977495665917783e-02
1.718592964824120717e+00 7.491549652053729191e-02
1.763819095477386911e+00 7.706730934742513084e-02
1.809045226130653328e+00 7.922498708609217177e-02
1.854271356783919744e+00 8.138830646399260182e-02
1.899497487437185939e+00 8.355704728751449373e-02
1.944723618090452355e+00 8.573099244062966362e-02
1.989949748743718771e+00 8.790992788200284458e-02
2.035175879396985188e+00 9.009364264061234251e-02
2.080402010050251160e+00 9.228192880993804637e-02
2.125628140703517577e+00 9.447458154077013892e-02
2.170854271356783993e+00 9.667139903269156287e-02
2.216080402010050410e+00 9.887218252428527088e-02
2.261306532663316826e+00 1.010767362821184262e-01
2.306532663316582799e+00 1.032848675885546519e-01
2.351758793969849215e+00 1.054963867284418322e-01
2.396984924623115631e+00 1.077111069747256067e-01
2.442211055276382048e+00 1.099288445730366159e-01
2.487437185929648464e+00 1.121494187252964764e-01
2.532663316582914881e+00 1.143726515723905712e-01
2.577889447236180853e+00 1.165983681759508173e-01
2.623115577889447270e+00 1.188263964992931909e-01
2.668341708542713686e+00 1.210565673875524245e-01
2.713567839195980103e+00 1.232887145470559914e-01
2.758793969849246519e+00 1.255226745239795272e-01
2.804020100502512491e+00 1.277582866823206986e-01
2.849246231155778908e+00 1.299953931812335983e-01
2.894472361809045324e+00 1.322338389517589419e-01
2.939698492462311741e+00 1.344734716729898416e-01
2.984924623115578157e+00 1.367141417477062415e-01
3.030150753768844130e+00 1.389557022775141648e-01
3.075376884422110546e+00 1.411980090375252461e-01
3.120603015075376963e+00 1.434409204506046365e-01
3.165829145728643379e+00 1.456842975612269997e-01
3.211055276381909795e+00 1.479280040089631654e-01
3.256281407035175768e+00 1.501719060016334928e-01
3.301507537688442184e+00 1.524158722881559236e-01
3.346733668341708601e+00 1.546597741311121765e-01
3.391959798994975017e+00 1.569034852790683054e-01
3.437185929648241434e+00 1.591468819386659961e-01
3.482412060301507850e+00 1.613898427465174645e-01
3.527638190954773822e+00 1.636322487409258286e-01
3.572864321608040239e+00 1.658739833334526292e-01
3.618090452261306655e+00 1.681149322803587864e-01
3.663316582914573072e+00 1.703549836539398621e-01
3.708542713567839488e+00 1.725940278137746697e-01
3.753768844221105461e+00 1.748319573779094915e-01
3.798994974874371877e+00 1.770686671939998846e-01
3.844221105527638294e+00 1.793040543104211237e-01
3.889447236180904710e+00 1.815380179473760069e-01
3.934673366834171127e+00 1.837704594680057146e-01
3.979899497487437543e+00 1.860012823495313106e-01
4.025125628140703959e+00 1.882303921544332126e-01
4.070351758793970376e+00 1.904576965016878676e-01
4.115577889447235904e+00 1.926831050380761745e-01
4.160804020100502321e+00 1.949065294095753131e-01
4.206030150753768737e+00 1.971278832328487995e-01
4.251256281407035154e+00 1.993470820668473975e-01
4.296482412060301570e+00 2.015640433845313773e-01
4.341708542713567986e+00 2.037786865447273610e-01
4.386934673366834403e+00 2.059909327641283316e-01
4.432160804020100819e+00 2.082007050894502109e-01
4.477386934673367236e+00 2.104079283697503910e-01
4.522613065326633652e+00 2.126125292289201829e-01
4.567839195979900069e+00 2.148144360383617002e-01
4.613065326633165597e+00 2.170135788898516771e-01
4.658291457286432014e+00 2.192098895686034610e-01
4.703517587939698430e+00 2.214033015265371440e-01
4.748743718592964846e+00 2.235937498557580005e-01
4.793969849246231263e+00 2.257811712622539713e-01
4.839195979899497679e+00 2.279655040398184396e-01
4.884422110552764096e+00 2.301466880442002982e-01
4.929648241206030512e+00 2.323246646674901883e-01
4.974874371859296929e+00 2.344993768127458522e-01
5.020100502512563345e+00 2.366707688688600431e-01
5.065326633165829762e+00 2.388387866856775121e-01
5.110552763819095290e+00 2.410033775493616581e-01
5.155778894472361706e+00 2.431644901580178320e-01
5.201005025125628123e+00 2.453220745975726036e-01
5.246231155778894539e+00 2.474760823179138480e-01
5.291457286432160956e+00 2.496264661092945092e-01
5.336683417085427372e+00 2.517731800790004026e-01
5.381909547738693789e+00 2.539161796282853323e-01
5.427135678391960205e+00 2.560554214295748254e-01
5.472361809045226622e+00 2.581908634039394301e-01
5.517587939698493038e+00 2.603224646988400726e-01
5.562814070351758566e+00 2.624501856661437538e-01
5.608040201005024983e+00 2.645739878404133605e-01
5.653266331658291399e+00 2.666938339174707573e-01
5.698492462311557816e+00 2.688096877332322721e-01
5.743718592964824232e+00 2.709215142428200163e-01
5.788944723618090649e+00 2.730292794999433226e-01
5.834170854271357065e+00 2.751329506365577937e-01
5.879396984924623482e+00 2.772324958427941355e-01
5.924623115577889898e+00 2.793278843471613260e-01
5.969849246231156314e+00 2.814190863970205125e-01
6.015075376884422731e+00 2.835060732393300253e-01
6.060301507537688259e+00 2.855888171016621735e-01
6.105527638190954676e+00 2.876672911734849958e-01
6.150753768844221092e+00 2.897414695877166269e-01
6.195979899497487509e+00 2.918113274025418979e-01
6.241206030150753925e+00 2.938768405834965569e-01
6.286432160804020342e+00 2.959379859858129458e-01
6.331658291457286758e+00 2.979947413370295228e-01
6.376884422110553174e+00 3.000470852198592886e-01
6.422110552763819591e+00 3.020949970553158948e-01
6.467336683417086007e+00 3.041384570860972691e-01
6.512562814070351536e+00 3.061774463602240370e-01
6.557788944723617952e+00 3.082119467149290193e-01
6.603015075376884369e+00 3.102419407607980295e-01
6.648241206030150785e+00 3.122674118661589726e-01
6.693467336683417201e+00 3.142883441417156365e-01
6.738693467336683618e+00 3.163047224254287304e-01
6.783919597989950034e+00 3.183165322676337339e-01
6.829145728643216451e+00 3.203237599164006633e-01
6.874371859296482867e+00 3.223263923031319256e-01
6.919597989949749284e+00 3.243244170283909877e-01
6.964824120603015700e+00 3.263178223479653028e-01
7.010050251256281229e+00 3.283065971591589971e-01
7.055276381909547645e+00 3.302907309873108210e-01
7.100502512562814061e+00 3.322702139725388082e-01
7.145728643216080478e+00 3.342450368567032037e-01
7.190954773869346894e+00 3.362151909705942687e-01
7.236180904522613311e+00 3.381806682213305826e-01
7.281407035175879727e+00 3.401414610799762261e-01
7.326633165829146144e+00 3.420975625693682964e-01
7.371859296482412560e+00 3.440489662521511449e-01
7.417085427135678977e+00 3.459956662190203924e-01
7.462311557788945393e+00 3.479376570771690602e-01
7.507537688442210921e+00 3.498749339389336521e-01
7.552763819095477338e+00 3.518074924106405765e-01
7.597989949748743754e+00 3.537353285816484116e-01
7.643216080402010171e+00 3.556584390135817397e-01
7.688442211055276587e+00 3.575768207297573276e-01
7.733668341708543004e+00 3.594904712047973794e-01
7.778894472361809420e+00 3.613993883544296404e-01
7.824120603015075837e+00 3.633035705254670233e-01
7.869346733668342253e+00 3.652030164859721983e-01
7.914572864321608670e+00 3.670977254155965985e-01
7.959798994974875086e+00 3.689876968960958403e-01
8.005025125628140614e+00 3.708729309020165066e-01
8.050251256281407919e+00 3.727534277915547922e-01
8.095477386934673447e+00 3.746291882975822940e-01
8.140703517587940752e+00 3.765002135188367793e-01
8.185929648241206280e+00 3.783665049112733825e-01
8.231155778894471808e+00 3.802280642795810017e-01
8.276381909547739113e+00 3.820848937688519076e-01
8.321608040201004641e+00 3.839369958564077256e-01
8.366834170854271946e+00 3.857843733437811840e-01
8.412060301507537474e+00 3.876270293488432994e-01
8.457286432160804779e+00 3.894649672980845523e-01
8.502512562814070307e+00 3.912981909190360597e-01
8.547738693467337612e+00 3.931267042328407957e-01
8.592964824120603140e+00 3.949505115469600369e-01
8.638190954773870445e+00 3.967696174480221383e-01
8.683417085427135973e+00 3.985840267948080329e-01
8.728643216080401501e+00 4.003937447113699588e-01
8.773869346733668806e+00 4.021987765802843007e-01
8.819095477386934334e+00 4.039991280360326620e-01
8.864321608040201639e+00 4.057948049585132777e-01
8.909547738693467167e+00 4.075858134666754395e-01
8.954773869346734472e+00 4.093721599122812083e-01
9.000000000000000000e+00 4.111538508737860309e-01


==> anc/Gamma_Lam_468_greenline.dat <==
0.000000000000000000e+00 1.705970063565542816e-02
4.522613065326633319e-02 1.591680555182539702e-02
9.045226130653266639e-02 1.477714013917078711e-02
1.356783919597989996e-01 1.364108824991021665e-02
1.809045226130653328e-01 1.250906878220021598e-02
2.261306532663316660e-01 1.138153799758147636e-02
2.713567839195979992e-01 1.025899193939120574e-02
3.165829145728643601e-01 9.141968951546846842e-03
3.618090452261306655e-01 8.031052296270345392e-03
4.070351758793969710e-01 6.926872868355219912e-03
4.522613065326633319e-01 5.830112002469207272e-03
4.974874371859296929e-01 4.741504368718816448e-03
5.427135678391959983e-01 3.661840950266576772e-03
5.879396984924623037e-01 2.591972095173622134e-03
6.331658291457287202e-01 1.532810632821840838e-03
6.783919597989950256e-01 4.853350432457992358e-04
7.236180904522613311e-01 -5.494073345427286093e-04
7.688442211055276365e-01 -1.570297071634828290e-03
8.140703517587939420e-01 -2.576139414824627633e-03
8.592964824120603584e-01 -3.565661070809262451e-03
9.045226130653266639e-01 -4.537507034279440049e-03
9.497487437185929693e-01 -5.490237488645400427e-03
9.949748743718593857e-01 -6.422324811833260427e-03
1.040201005025125580e+00 -7.332150723492001504e-03
1.085427135678391997e+00 -8.218003614058635303e-03
1.130653266331658413e+00 -9.078076100386692909e-03
1.175879396984924607e+00 -9.910462857027874106e-03
1.221105527638191024e+00 -1.071315877669140257e-02
1.266331658291457440e+00 -1.148405751783134615e-02
1.311557788944723635e+00 -1.222095050163511665e-02
1.356783919597990051e+00 -1.292152642480748695e-02
1.402010050251256246e+00 -1.358337135833243697e-02
1.447236180904522662e+00 -1.420396950572530570e-02
1.492462311557789079e+00 -1.478070469698558598e-02
1.537688442211055273e+00 -1.531086269635632130e-02
1.582914572864321689e+00 -1.579163440290284187e-02
1.628140703517587884e+00 -1.622012002261880720e-02
1.673366834170854300e+00 -1.659333428905494096e-02
1.718592964824120717e+00 -1.690821280609345473e-02
1.763819095477386911e+00 -1.716161958127754295e-02
1.809045226130653328e+00 -1.735035581079297923e-02
1.854271356783919744e+00 -1.747116996762038132e-02
1.899497487437185939e+00 -1.752076923237416012e-02
1.944723618090452355e+00 -1.749583229175458859e-02
1.989949748743718771e+00 -1.739302351234420924e-02
2.035175879396985188e+00 -1.720900847763747604e-02
2.080402010050251160e+00 -1.694047085381437945e-02
2.125628140703517577e+00 -1.658413052501430535e-02
2.170854271356783993e+00 -1.613676291203986618e-02
2.216080402010050410e+00 -1.559521935990382246e-02
2.261306532663316826e+00 -1.495644844997298661e-02
2.306532663316582799e+00 -1.421751806228690324e-02
2.351758793969849215e+00 -1.337563798370167839e-02
2.396984924623115631e+00 -1.242818282870317842e-02
2.442211055276382048e+00 -1.137271501297892201e-02
2.487437185929648464e+00 -1.020700749614743968e-02
2.532663316582914881e+00 -8.929065990431445110e-03
2.577889447236180853e+00 -7.537150317529599242e-03
2.623115577889447270e+00 -6.029794587422959012e-03
2.668341708542713686e+00 -4.405825871166918484e-03
2.713567839195980103e+00 -2.664381045502213496e-03
2.758793969849246519e+00 -8.049215008395643745e-04
2.804020100502512491e+00 1.172754574020724860e-03
2.849246231155778908e+00 3.268502587247309327e-03
2.894472361809045324e+00 5.481824838800693558e-03
2.939698492462311741e+00 7.811866889783223439e-03
2.984924623115578157e+00 1.025741713117047163e-02
3.030150753768844130e+00 1.281690962194326731e-02
3.075376884422110546e+00 1.548843020871083082e-02
3.120603015075376963e+00 1.826972587946958798e-02
3.165829145728643379e+00 2.115821724515480964e-02
3.211055276381909795e+00 2.415101398548237521e-02
3.256281407035175768e+00 2.724493304250796832e-02
3.301507537688442184e+00 3.043651929743275419e-02
3.346733668341708601e+00 3.372206842513625347e-02
3.391959798994975017e+00 3.709765158771307497e-02
3.437185929648241434e+00 4.055914160373608190e-02
3.482412060301507850e+00 4.410224021454263454e-02
3.527638190954773822e+00 4.772250606265023010e-02
3.572864321608040239e+00 5.141538300022396174e-02
3.618090452261306655e+00 5.517622835684527632e-02
3.663316582914573072e+00 5.900034081483459397e-02
3.708542713567839488e+00 6.288298756609420059e-02
3.753768844221105461e+00 6.681943045565814920e-02
3.798994974874371877e+00 7.080495085262039634e-02
3.844221105527638294e+00 7.483487302754539272e-02
3.889447236180904710e+00 7.890458585558249305e-02
3.934673366834171127e+00 8.300956270505725765e-02
3.979899497487437543e+00 8.714537941122907361e-02
4.025125628140703959e+00 9.130773027319602497e-02
4.070351758793970376e+00 9.549244204777392053e-02
4.115577889447235904e+00 9.969548594698608712e-02
4.160804020100502321e+00 1.039129876750330417e-01
4.206030150753768737e+00 1.081412355660356650e-01
4.251256281407035154e+00 1.123766869052811868e-01
4.296482412060301570e+00 1.166159725341215925e-01
4.341708542713567986e+00 1.208558998522244465e-01
4.386934673366834403e+00 1.250934543407337396e-01
4.432160804020100819e+00 1.293257997363244649e-01
4.477386934673367236e+00 1.335502769894974240e-01
4.522613065326633652e+00 1.377644021410764363e-01
4.567839195979900069e+00 1.419658632491539729e-01
4.613065326633165597e+00 1.461525164950235323e-01
4.658291457286432014e+00 1.503223815913477535e-01
4.703517587939698430e+00 1.544736366092519242e-01
4.748743718592964846e+00 1.586046123335510538e-01
4.793969849246231263e+00 1.627137862471836061e-01
4.839195979899497679e+00 1.667997762374172355e-01
4.884422110552764096e+00 1.708613341077099002e-01
4.929648241206030512e+00 1.748973389704548409e-01
4.974874371859296929e+00 1.789067905873588382e-01
5.020100502512563345e+00 1.828888027160247010e-01
5.065326633165829762e+00 1.868425965135210032e-01
5.110552763819095290e+00 1.907674940404070485e-01
5.155778894472361706e+00 1.946629119018645215e-01
5.201005025125628123e+00 1.985283550563204102e-01
5.246231155778894539e+00 2.023634108162250811e-01
5.291457286432160956e+00 2.061677430604856309e-01
5.336683417085427372e+00 2.099410866734238990e-01
5.381909547738693789e+00 2.136832422210197258e-01
5.427135678391960205e+00 2.173940708715977055e-01
5.472361809045226622e+00 2.210734895649548171e-01
5.517587939698493038e+00 2.247214664312291443e-01
5.562814070351758566e+00 2.283380164584786765e-01
5.608040201005024983e+00 2.319231974060004808e-01
5.653266331658291399e+00 2.354771059587882076e-01
5.698492462311557816e+00 2.389998741172045249e-01
5.743718592964824232e+00 2.424916658148790205e-01
5.788944723618090649e+00 2.459526737570096322e-01
5.834170854271357065e+00 2.493831164706203640e-01
5.879396984924623482e+00 2.527832355578782941e-01
5.924623115577889898e+00 2.561532931432773941e-01
5.969849246231156314e+00 2.594935695053289804e-01
6.015075376884422731e+00 2.628043608833514622e-01
6.060301507537688259e+00 2.660859774499899633e-01
6.105527638190954676e+00 2.693387414402098057e-01
6.150753768844221092e+00 2.725629854276996888e-01
6.195979899497487509e+00 2.757590507398425816e-01
6.241206030150753925e+00 2.789272860026935641e-01
6.286432160804020342e+00 2.820680458077002850e-01
6.331658291457286758e+00 2.851816894922336587e-01
6.376884422110553174e+00 2.882685800263338205e-01
6.422110552763819591e+00 2.913290829984302444e-01
6.467336683417086007e+00 2.943635656931481437e-01
6.512562814070351536e+00 2.973723962546745980e-01
6.557788944723617952e+00 3.003559429295047378e-01
6.603015075376884369e+00 3.033145733827414259e-01
6.648241206030150785e+00 3.062486540824598258e-01
6.693467336683417201e+00 3.091585497469787058e-01
6.738693467336683618e+00 3.120446228501960739e-01
6.783919597989950034e+00 3.149072331804622649e-01
6.829145728643216451e+00 3.177467374487423779e-01
6.874371859296482867e+00 3.205634889421211664e-01
6.919597989949749284e+00 3.233578372189503392e-01
6.964824120603015700e+00 3.261301278422038541e-01
7.010050251256281229e+00 3.288807021478467041e-01
7.055276381909547645e+00 3.316098970452409644e-01
7.100502512562814061e+00 3.343180448468371369e-01
7.145728643216080478e+00 3.370054731245903934e-01
7.190954773869346894e+00 3.396725045907388330e-01
7.236180904522613311e+00 3.423194570007498383e-01
7.281407035175879727e+00 3.449466430764090985e-01
7.326633165829146144e+00 3.475543704471881212e-01
7.371859296482412560e+00 3.501429416081563994e-01
7.417085427135678977e+00 3.527126538928516131e-01
7.462311557788945393e+00 3.552637994596451465e-01
7.507537688442210921e+00 3.577966652902497824e-01
7.552763819095477338e+00 3.603115331991281201e-01
7.597989949748743754e+00 3.628086798526691803e-01
7.643216080402010171e+00 3.652883767970799833e-01
7.688442211055276587e+00 3.677508904940385848e-01
7.733668341708543004e+00 3.701964823632221124e-01
7.778894472361809420e+00 3.726254088309144397e-01
7.824120603015075837e+00 3.750379213839470927e-01
7.869346733668342253e+00 3.774342666283108660e-01
7.914572864321608670e+00 3.798146863518147565e-01
7.959798994974875086e+00 3.821794175902376023e-01
8.005025125628140614e+00 3.845286926964631147e-01
8.050251256281407919e+00 3.868627394121265106e-01
8.095477386934673447e+00 3.891817809413644635e-01
8.140703517587940752e+00 3.914860360262700234e-01
8.185929648241206280e+00 3.937757190237183846e-01
8.231155778894471808e+00 3.960510399832416484e-01
8.276381909547739113e+00 3.983122047256734688e-01
8.321608040201004641e+00 4.005594149222824751e-01
8.366834170854271946e+00 4.027928681742947159e-01
8.412060301507537474e+00 4.050127580922952553e-01
8.457286432160804779e+00 4.072192743757021005e-01
8.502512562814070307e+00 4.094126028918815274e-01
8.547738693467337612e+00 4.115929257548553433e-01
8.592964824120603140e+00 4.137604214034559802e-01
8.638190954773870445e+00 4.159152646788119023e-01
8.683417085427135973e+00 4.180576269010589652e-01
8.728643216080401501e+00 4.201876759451952936e-01
8.773869346733668806e+00 4.223055763159919707e-01
8.819095477386934334e+00 4.244114892218998070e-01
8.864321608040201639e+00 4.265055726478876319e-01
8.909547738693467167e+00 4.285879814271694177e-01
8.954773869346734472e+00 4.306588673117707211e-01
9.000000000000000000e+00 4.327183790419057430e-01


==> anc/Gamma_Lam_468_pinkline.dat <==
0.000000000000000000e+00 2.220446049250313081e-16
4.522613065326633319e-02 2.048052153115918132e-05
9.045226130653266639e-02 8.212351371054346378e-05
1.356783919597989996e-01 1.852152905642878483e-04
1.809045226130653328e-01 3.300206757717889924e-04
2.261306532663316660e-01 5.167825444416852300e-04
2.713567839195979992e-01 7.457213970819675380e-04
3.165829145728643601e-01 1.017034967151102471e-03
3.618090452261306655e-01 1.330897863479435896e-03
4.070351758793969710e-01 1.687461248750735630e-03
4.522613065326633319e-01 2.086852555124254441e-03
4.974874371859296929e-01 2.529175237966718205e-03
5.427135678391959983e-01 3.014508568540389191e-03
5.879396984924623037e-01 3.542907466373625570e-03
6.331658291457287202e-01 4.114402371910049275e-03
6.783919597989950256e-01 4.728999159902380622e-03
7.236180904522613311e-01 5.386679093881359404e-03
7.688442211055276365e-01 6.087398821896214222e-03
8.140703517587939420e-01 6.831090413585185796e-03
8.592964824120603584e-01 7.617661438494974235e-03
9.045226130653266639e-01 8.446995085434869793e-03
9.497487437185929693e-01 9.318950322509856818e-03
9.949748743718593857e-01 1.023336209734712968e-02
1.040201005025125580e+00 1.119004157689420555e-02
1.085427135678391997e+00 1.218877642604187725e-02
1.130653266331658413e+00 1.322933112419800473e-02
1.175879396984924607e+00 1.431144731881812092e-02
1.221105527638191024e+00 1.543484421478585542e-02
1.266331658291457440e+00 1.659921899842397089e-02
1.311557788944723635e+00 1.780424729481670451e-02
1.356783919597990051e+00 1.904958365702757311e-02
1.402010050251256246e+00 2.033486208570594103e-02
1.447236180904522662e+00 2.165969657749884994e-02
1.492462311557789079e+00 2.302368170060837063e-02
1.537688442211055273e+00 2.442639319576824994e-02
1.582914572864321689e+00 2.586738860086583436e-02
1.628140703517587884e+00 2.734620789737584462e-02
1.673366834170854300e+00 2.886237417674157937e-02
1.718592964824120717e+00 3.041539432480714830e-02
1.763819095477386911e+00 3.200475972238130129e-02
1.809045226130653328e+00 3.362994695999996231e-02
1.854271356783919744e+00 3.529041856495196416e-02
1.899497487437185939e+00 3.698562373863343439e-02
1.944723618090452355e+00 3.871499910231075703e-02
1.989949748743718771e+00 4.047796944938768238e-02
2.035175879396985188e+00 4.227394850229926337e-02
2.080402010050251160e+00 4.410233967219241713e-02
2.125628140703517577e+00 4.596253681958918647e-02
2.170854271356783993e+00 4.785392501427212369e-02
2.216080402010050410e+00 4.977588129269334277e-02
2.261306532663316826e+00 5.172777541125365280e-02
2.306532663316582799e+00 5.370897059386880307e-02
2.351758793969849215e+00 5.571882427230066825e-02
2.396984924623115631e+00 5.775668881780501862e-02
2.442211055276382048e+00 5.982191226271824785e-02
2.487437185929648464e+00 6.191383901068118339e-02
2.532663316582914881e+00 6.403181053427743630e-02
2.577889447236180853e+00 6.617516605894219195e-02
2.623115577889447270e+00 6.834324323208257335e-02
2.668341708542713686e+00 7.053537877642475362e-02
2.713567839195980103e+00 7.275090912669507359e-02
2.758793969849246519e+00 7.498917104881637485e-02
2.804020100502512491e+00 7.724950224089047190e-02
2.849246231155778908e+00 7.953124191531110720e-02
2.894472361809045324e+00 8.183373136143877458e-02
2.939698492462311741e+00 8.415631448834377804e-02
2.984924623115578157e+00 8.649833834720049852e-02
3.030150753768844130e+00 8.885915363299273784e-02
3.075376884422110546e+00 9.123811516526282583e-02
3.120603015075376963e+00 9.363458234770212496e-02
3.165829145728643379e+00 9.604791960645668591e-02
3.211055276381909795e+00 9.847749680707820752e-02
3.256281407035175768e+00 1.009226896501168175e-01
3.301507537688442184e+00 1.033828800454099223e-01
3.346733668341708601e+00 1.058574564651730554e-01
3.391959798994975017e+00 1.083458142760580084e-01
3.437185929648241434e+00 1.108473560503846350e-01
3.482412060301507850e+00 1.133614918568025265e-01
3.527638190954773822e+00 1.158876395306796536e-01
3.572864321608040239e+00 1.184252249245550254e-01
3.618090452261306655e+00 1.209736821390261369e-01
3.663316582914573072e+00 1.235324537344736628e-01
3.708542713567839488e+00 1.261009909240605187e-01
3.753768844221105461e+00 1.286787537484604116e-01
3.798994974874371877e+00 1.312652112328012710e-01
3.844221105527638294e+00 1.338598415263217711e-01
3.889447236180904710e+00 1.364621320252681069e-01
3.934673366834171127e+00 1.390715794795564231e-01
3.979899497487437543e+00 1.416876900837551190e-01
4.025125628140703959e+00 1.443099795529388663e-01
4.070351758793970376e+00 1.469379731839779157e-01
4.115577889447235904e+00 1.495712059028351804e-01
4.160804020100502321e+00 1.522092222984370025e-01
4.206030150753768737e+00 1.548515766436929786e-01
4.251256281407035154e+00 1.574978329042381886e-01
4.296482412060301570e+00 1.601475647354634879e-01
4.341708542713567986e+00 1.628003554684004928e-01
4.386934673366834403e+00 1.654557980850233090e-01
4.432160804020100819e+00 1.681134951835143165e-01
4.477386934673367236e+00 1.707730589340444305e-01
4.522613065326633652e+00 1.734341110255991081e-01
4.567839195979900069e+00 1.760962826043778462e-01
4.613065326633165597e+00 1.787592142042812859e-01
4.658291457286432014e+00 1.814225556699868291e-01
4.703517587939698430e+00 1.840859660731044845e-01
4.748743718592964846e+00 1.867491136218898395e-01
4.793969849246231263e+00 1.894116755649772332e-01
4.839195979899497679e+00 1.920733380895812970e-01
4.884422110552764096e+00 1.947337962146045987e-01
4.929648241206030512e+00 1.973927536790709425e-01
4.974874371859296929e+00 2.000499228262896112e-01
5.020100502512563345e+00 2.027050244841414051e-01
5.065326633165829762e+00 2.053577878418637870e-01
5.110552763819095290e+00 2.080079503236946792e-01
5.155778894472361706e+00 2.106552574597240768e-01
5.201005025125628123e+00 2.132994627542802724e-01
5.246231155778894539e+00 2.159403275521700194e-01
5.291457286432160956e+00 2.185776209030766137e-01
5.336683417085427372e+00 2.212111194243994161e-01
5.381909547738693789e+00 2.238406071628113447e-01
5.427135678391960205e+00 2.264658754547951569e-01
5.472361809045226622e+00 2.290867227863990496e-01
5.517587939698493038e+00 2.317029546524548012e-01
5.562814070351758566e+00 2.343143834154662875e-01
5.608040201005024983e+00 2.369208281643881975e-01
5.653266331658291399e+00 2.395221145734784118e-01
5.698492462311557816e+00 2.421180747614192219e-01
5.743718592964824232e+00 2.447085471508684273e-01
5.788944723618090649e+00 2.472933763286100373e-01
5.834170854271357065e+00 2.498724129064478494e-01
5.879396984924623482e+00 2.524455133829864861e-01
5.924623115577889898e+00 2.550125400064273129e-01
5.969849246231156314e+00 2.575733606384998375e-01
6.015075376884422731e+00 2.601278486196379469e-01
6.060301507537688259e+00 2.626758826355073406e-01
6.105527638190954676e+00 2.652173465849734235e-01
6.150753768844221092e+00 2.677521294495978088e-01
6.195979899497487509e+00 2.702801251647381497e-01
6.241206030150753925e+00 2.728012324923292931e-01
6.286432160804020342e+00 2.753153548953977681e-01
6.331658291457286758e+00 2.778224004143773906e-01
6.376884422110553174e+00 2.803222815452708905e-01
6.422110552763819591e+00 2.828149151197014710e-01
6.467336683417086007e+00 2.853002221869055943e-01
6.512562814070351536e+00 2.877781278976453416e-01
6.557788944723617952e+00 2.902485613902001660e-01
6.603015075376884369e+00 2.927114556782866583e-01
6.648241206030150785e+00 2.951667475410586494e-01
6.693467336683417201e+00 2.976143774151474020e-01
6.738693467336683618e+00 3.000542892887616553e-01
6.783919597989950034e+00 3.024864305978576251e-01
6.829145728643216451e+00 3.049107521243787922e-01
6.874371859296482867e+00 3.073272078965686438e-01
6.919597989949749284e+00 3.097357550913517610e-01
6.964824120603015700e+00 3.121363539387798647e-01
7.010050251256281229e+00 3.145289676285329961e-01
7.055276381909547645e+00 3.169135622184665046e-01
7.100502512562814061e+00 3.192901065451890785e-01
7.145728643216080478e+00 3.216585721366591044e-01
7.190954773869346894e+00 3.240189331267833706e-01
7.236180904522613311e+00 3.263711661719959634e-01
7.281407035175879727e+00 3.287152503698000938e-01
7.326633165829146144e+00 3.310511671792512045e-01
7.371859296482412560e+00 3.333789003433579312e-01
7.417085427135678977e+00 3.356984358133753843e-01
7.462311557788945393e+00 3.380097616749690448e-01
7.507537688442210921e+00 3.403128680762211866e-01
7.552763819095477338e+00 3.426077471574507927e-01
7.597989949748743754e+00 3.448943929828233723e-01
7.643216080402010171e+00 3.471728014737215928e-01
7.688442211055276587e+00 3.494429703438440837e-01
7.733668341708543004e+00 3.517048990360072125e-01
7.778894472361809420e+00 3.539585886606197440e-01
7.824120603015075837e+00 3.562040419357965781e-01
7.869346733668342253e+00 3.584412631290875284e-01
7.914572864321608670e+00 3.606702580007842829e-01
7.959798994974875086e+00 3.628910337487787352e-01
8.005025125628140614e+00 3.651035989549414329e-01
8.050251256281407919e+00 3.673079635329892789e-01
8.095477386934673447e+00 3.695041386778109005e-01
8.140703517587940752e+00 3.716921368162214301e-01
8.185929648241206280e+00 3.738719715591121151e-01
8.231155778894471808e+00 3.760436576549702203e-01
8.276381909547739113e+00 3.782072109447341401e-01
8.321608040201004641e+00 3.803626483179551876e-01
8.366834170854271946e+00 3.825099876702402479e-01
8.412060301507537474e+00 3.846492478619376598e-01
8.457286432160804779e+00 3.867804486780465067e-01
8.502512562814070307e+00 3.889036107893159011e-01
8.547738693467337612e+00 3.910187557145027859e-01
8.592964824120603140e+00 3.931259057837697690e-01
8.638190954773870445e+00 3.952250841031846318e-01
8.683417085427135973e+00 3.973163145203015834e-01
8.728643216080401501e+00 3.993996215907932856e-01
8.773869346733668806e+00 4.014750305461124991e-01
8.819095477386934334e+00 4.035425672621502091e-01
8.864321608040201639e+00 4.056022582288693057e-01
8.909547738693467167e+00 4.076541305208898347e-01
8.954773869346734472e+00 4.096982117689964564e-01
9.000000000000000000e+00 4.117345301325489038e-01


==> anc/Gamma_Lam_468_redline.dat <==
0.000000000000000000e+00 4.147730156515438971e-02
4.522613065326633319e-02 4.032993658917136126e-02
9.045226130653266639e-02 3.918466799358589353e-02
1.356783919597989996e-01 3.804172619390329413e-02
1.809045226130653328e-01 3.690136276877344079e-02
2.261306532663316660e-01 3.576385189111056656e-02
2.713567839195979992e-01 3.462949182897533118e-02
3.165829145728643601e-01 3.349860651754317520e-02
3.618090452261306655e-01 3.237154720322840684e-02
4.070351758793969710e-01 3.124869416073718445e-02
4.522613065326633319e-01 3.013045848346817060e-02
4.974874371859296929e-01 2.901728394726538554e-02
5.427135678391959983e-01 2.790964894704839674e-02
5.879396984924623037e-01 2.680806850528971025e-02
6.331658291457287202e-01 2.571309635067442478e-02
6.783919597989950256e-01 2.462532706455490550e-02
7.236180904522613311e-01 2.354539829199000026e-02
7.688442211055276365e-01 2.247399301323844620e-02
8.140703517587939420e-01 2.141184187053728899e-02
8.592964824120603584e-01 2.035972554383819189e-02
9.045226130653266639e-01 1.931847716789550709e-02
9.497487437185929693e-01 1.828898478167399408e-02
9.949748743718593857e-01 1.727219379948824116e-02
1.040201005025125580e+00 1.626910949157565206e-02
1.085427135678391997e+00 1.528079945994774425e-02
1.130653266331658413e+00 1.430839609335295831e-02
1.175879396984924607e+00 1.335309898301768189e-02
1.221105527638191024e+00 1.241617727852194902e-02
1.266331658291457440e+00 1.149897196070276753e-02
1.311557788944723635e+00 1.060289800589295575e-02
1.356783919597990051e+00 9.729446413086408063e-03
1.402010050251256246e+00 8.880186062819157844e-03
1.447236180904522662e+00 8.056765373676985642e-03
1.492462311557789079e+00 7.260913719420364343e-03
1.537688442211055273e+00 6.494442566815354645e-03
1.582914572864321689e+00 5.759246291403730122e-03
1.628140703517587884e+00 5.057302625702864152e-03
1.673366834170854300e+00 4.390672691780415915e-03
1.718592964824120717e+00 3.761500567860481814e-03
1.763819095477386911e+00 3.172012336683599498e-03
1.809045226130653328e+00 2.624514561872806628e-03
1.854271356783919744e+00 2.121392137647386267e-03
1.899497487437185939e+00 1.665105457004024958e-03
1.944723618090452355e+00 1.258186844073867772e-03
1.989949748743718771e+00 9.032361978913924783e-04
2.035175879396985188e+00 6.029157974155596733e-04
2.080402010050251160e+00 3.599442214527528994e-04
2.125628140703517577e+00 1.770893422629246650e-04
2.170854271356783993e+00 5.716035820992060312e-05
2.216080402010050410e+00 2.998838928042202312e-06
2.261306532663316826e+00 1.746876619788950702e-05
2.306532663316582799e+00 1.034455650904125834e-04
2.351758793969849215e+00 2.638041329476245589e-04
2.396984924623115631e+00 5.014058883908018016e-04
2.442211055276382048e+00 8.190848786581439445e-04
2.487437185929648464e+00 1.219633001039548137e-03
2.532663316582914881e+00 1.705784412761431057e-03
2.577889447236180853e+00 2.280199223090535743e-03
2.623115577889447270e+00 2.945446581311572665e-03
2.668341708542713686e+00 3.703987294170284217e-03
2.713567839195980103e+00 4.558156125866977271e-03
2.758793969849246519e+00 5.510143952192389505e-03
2.804020100502512491e+00 6.561979957355724979e-03
2.849246231155778908e+00 7.715514076832151458e-03
2.894472361809045324e+00 8.972399901576069703e-03
2.939698492462311741e+00 1.033407826760180531e-02
2.984924623115578157e+00 1.180176175968252264e-02
3.030150753768844130e+00 1.337642035830933357e-02
3.075376884422110546e+00 1.505876845468182013e-02
3.120603015075376963e+00 1.684925344915205389e-02
3.165829145728643379e+00 1.874804613407888773e-02
3.211055276381909795e+00 2.075503304255027839e-02
3.256281407035175768e+00 2.286981092009622227e-02
3.301507537688442184e+00 2.509168344778070492e-02
3.346733668341708601e+00 2.741966031243235277e-02
3.391959798994975017e+00 2.985245868408808317e-02
3.437185929648241434e+00 3.238850712271185844e-02
3.482412060301507850e+00 3.502595189695087430e-02
3.527638190954773822e+00 3.776266565817817944e-02
3.572864321608040239e+00 4.059625837429264861e-02
3.618090452261306655e+00 4.352409039088053766e-02
3.663316582914573072e+00 4.654328745323000477e-02
3.708542713567839488e+00 4.965075749259292848e-02
3.753768844221105461e+00 5.284320895402823404e-02
3.798994974874371877e+00 5.611717042280080225e-02
3.844221105527638294e+00 5.946901129108837086e-02
3.889447236180904710e+00 6.289496319751758380e-02
3.934673366834171127e+00 6.639114196860468331e-02
3.979899497487437543e+00 6.995356979342458315e-02
4.025125628140703959e+00 7.357819737044776764e-02
4.070351758793970376e+00 7.726092577797372130e-02
4.115577889447235904e+00 8.099762783639719022e-02
4.160804020100502321e+00 8.478416875091782101e-02
4.206030150753768737e+00 8.861642584653778298e-02
4.251256281407035154e+00 9.249030723249399011e-02
4.296482412060301570e+00 9.640176925984199341e-02
4.341708542713567986e+00 1.003468326630289620e-01
4.386934673366834403e+00 1.043215973032632221e-01
4.432160804020100819e+00 1.083222554576659252e-01
4.477386934673367236e+00 1.123451036230772443e-01
4.522613065326633652e+00 1.163865528265314864e-01
4.567839195979900069e+00 1.204431374554553874e-01
4.613065326633165597e+00 1.245115226393752467e-01
4.658291457286432014e+00 1.285885102311527250e-01
4.703517587939698430e+00 1.326710434494828283e-01
4.748743718592964846e+00 1.367562102555382464e-01
4.793969849246231263e+00 1.408412455453655621e-01
4.839195979899497679e+00 1.449235322460125097e-01
4.884422110552764096e+00 1.490006014075790364e-01
4.929648241206030512e+00 1.530701313856461521e-01
4.974874371859296929e+00 1.571299462090357812e-01
5.020100502512563345e+00 1.611780132268456900e-01
5.065326633165829762e+00 1.652124401264062903e-01
5.110552763819095290e+00 1.692314714104365680e-01
5.155778894472361706e+00 1.732334844174566457e-01
5.201005025125628123e+00 1.772169849646498818e-01
5.246231155778894539e+00 1.811806026870194930e-01
5.291457286432160956e+00 1.851230861410434470e-01
5.336683417085427372e+00 1.890432977352161370e-01
5.381909547738693789e+00 1.929402085440103387e-01
5.427135678391960205e+00 1.968128930560088252e-01
5.472361809045226622e+00 2.006605239013034003e-01
5.517587939698493038e+00 2.044823665978414973e-01
5.562814070351758566e+00 2.082777743512318758e-01
5.608040201005024983e+00 2.120461829376766305e-01
5.653266331658291399e+00 2.157871056951630173e-01
5.698492462311557816e+00 2.195001286438898191e-01
5.743718592964824232e+00 2.231849057530671809e-01
5.788944723618090649e+00 2.268411543677692765e-01
5.834170854271357065e+00 2.304686508063966133e-01
5.879396984924623482e+00 2.340672261365129847e-01
5.924623115577889898e+00 2.376367621343563885e-01
5.969849246231156314e+00 2.411771874311504360e-01
6.015075376884422731e+00 2.446884738474603971e-01
6.060301507537688259e+00 2.481706329152089940e-01
6.105527638190954676e+00 2.516237125855780299e-01
6.150753768844221092e+00 2.550477941198578402e-01
6.195979899497487509e+00 2.584429891593278406e-01
6.241206030150753925e+00 2.618094369694713985e-01
6.286432160804020342e+00 2.651473018531745884e-01
6.331658291457286758e+00 2.684567707270804071e-01
6.376884422110553174e+00 2.717380508548933871e-01
6.422110552763819591e+00 2.749913677311631166e-01
6.467336683417086007e+00 2.782169631089128625e-01
6.512562814070351536e+00 2.814150931643904507e-01
6.557788944723617952e+00 2.845860267921928588e-01
6.603015075376884369e+00 2.877300440240657675e-01
6.648241206030150785e+00 2.908474345647573678e-01
6.693467336683417201e+00 2.939384964384386678e-01
6.738693467336683618e+00 2.970035347393604752e-01
6.783919597989950034e+00 3.000428604806053556e-01
6.829145728643216451e+00 3.030567895349932095e-01
6.874371859296482867e+00 3.060456416624300346e-01
6.919597989949749284e+00 3.090097396182102663e-01
6.964824120603015700e+00 3.119494083370278337e-01
7.010050251256281229e+00 3.148649741876943797e-01
7.055276381909547645e+00 3.177567642937987324e-01
7.100502512562814061e+00 3.206251059157951278e-01
7.145728643216080478e+00 3.234703258902331124e-01
7.190954773869346894e+00 3.262927501220919679e-01
7.236180904522613311e+00 3.290927031263956026e-01
7.281407035175879727e+00 3.318705076155145650e-01
7.326633165829146144e+00 3.346264841287782121e-01
7.371859296482412560e+00 3.373609507012166886e-01
7.417085427135678977e+00 3.400742225684565967e-01
7.462311557788945393e+00 3.427666119049870286e-01
7.507537688442210921e+00 3.454384275931833281e-01
7.552763819095477338e+00 3.480899750206515875e-01
7.597989949748743754e+00 3.507215559036255814e-01
7.643216080402010171e+00 3.533334681342905625e-01
7.688442211055276587e+00 3.559260056500664349e-01
7.733668341708543004e+00 3.584994583230040610e-01
7.778894472361809420e+00 3.610541118675990591e-01
7.824120603015075837e+00 3.635902477654278098e-01
7.869346733668342253e+00 3.661081432051408457e-01
7.914572864321608670e+00 3.686080710364443291e-01
7.959798994974875086e+00 3.710902997368113465e-01
8.005025125628140614e+00 3.735550933897489045e-01
8.050251256281407919e+00 3.760027116735410457e-01
8.095477386934673447e+00 3.784334098594682727e-01
8.140703517587940752e+00 3.808474388185822956e-01
8.185929648241206280e+00 3.832450450361679639e-01
8.231155778894471808e+00 3.856264706331486436e-01
8.276381909547739113e+00 3.879919533936557752e-01
8.321608040201004641e+00 3.903417267981407202e-01
8.366834170854271946e+00 3.926760200613969021e-01
8.412060301507537474e+00 3.949950581749318013e-01
8.457286432160804779e+00 3.972990619531768797e-01
8.502512562814070307e+00 3.995882480830573180e-01
8.547738693467337612e+00 4.018628291764867466e-01
8.592964824120603140e+00 4.041230138253957826e-01
8.638190954773870445e+00 4.063690066589225602e-01
8.683417085427135973e+00 4.086010084024370159e-01
8.728643216080401501e+00 4.108192159381001685e-01
8.773869346733668806e+00 4.130238223666732322e-01
8.819095477386934334e+00 4.152150170703342025e-01
8.864321608040201639e+00 4.173929857762656570e-01
8.909547738693467167e+00 4.195579106208146558e-01
8.954773869346734472e+00 4.217099702140290063e-01
9.000000000000000000e+00 4.238493397044061362e-01


==> anc/Gamma_renorm_blueline.dat <==
0.000000000000000000e+00 0.000000000000000000e+00
4.522613065326633319e-02 0.000000000000000000e+00
9.045226130653266639e-02 -1.917922420983025023e-17
1.356783919597989996e-01 0.000000000000000000e+00
1.809045226130653328e-01 0.000000000000000000e+00
2.261306532663316660e-01 2.397403026228781356e-17
2.713567839195979992e-01 2.876883631474537997e-17
3.165829145728643601e-01 0.000000000000000000e+00
3.618090452261306655e-01 -3.835844841966050047e-17
4.070351758793969710e-01 0.000000000000000000e+00
4.522613065326633319e-01 0.000000000000000000e+00
4.974874371859296929e-01 0.000000000000000000e+00
5.427135678391959983e-01 0.000000000000000000e+00
5.879396984924623037e-01 0.000000000000000000e+00
6.331658291457287202e-01 -3.356364236720294638e-17
6.783919597989950256e-01 0.000000000000000000e+00
7.236180904522613311e-01 0.000000000000000000e+00
7.688442211055276365e-01 -4.075585144588927751e-17
8.140703517587939420e-01 0.000000000000000000e+00
8.592964824120603584e-01 -4.555065749834685008e-17
9.045226130653266639e-01 4.794806052457562712e-17
9.497487437185929693e-01 0.000000000000000000e+00
9.949748743718593857e-01 0.000000000000000000e+00
1.040201005025125580e+00 0.000000000000000000e+00
1.085427135678391997e+00 5.753767262949075994e-17
1.130653266331658413e+00 0.000000000000000000e+00
1.175879396984924607e+00 0.000000000000000000e+00
1.221105527638191024e+00 0.000000000000000000e+00
1.266331658291457440e+00 0.000000000000000000e+00
1.311557788944723635e+00 0.000000000000000000e+00
1.356783919597990051e+00 -7.192209078686344685e-17
1.402010050251256246e+00 0.000000000000000000e+00
1.447236180904522662e+00 -7.671689683932100093e-17
1.492462311557789079e+00 0.000000000000000000e+00
1.537688442211055273e+00 0.000000000000000000e+00
1.582914572864321689e+00 0.000000000000000000e+00
1.628140703517587884e+00 0.000000000000000000e+00
1.673366834170854300e+00 0.000000000000000000e+00
1.718592964824120717e+00 0.000000000000000000e+00
1.763819095477386911e+00 0.000000000000000000e+00
1.809045226130653328e+00 0.000000000000000000e+00
1.854271356783919744e+00 0.000000000000000000e+00
1.899497487437185939e+00 0.000000000000000000e+00
1.944723618090452355e+00 0.000000000000000000e+00
1.989949748743718771e+00 0.000000000000000000e+00
2.035175879396985188e+00 0.000000000000000000e+00
2.080402010050251160e+00 -1.102805392065239412e-16
2.125628140703517577e+00 0.000000000000000000e+00
2.170854271356783993e+00 0.000000000000000000e+00
2.216080402010050410e+00 0.000000000000000000e+00
2.261306532663316826e+00 0.000000000000000000e+00
2.306532663316582799e+00 0.000000000000000000e+00
2.351758793969849215e+00 0.000000000000000000e+00
2.396984924623115631e+00 0.000000000000000000e+00
2.442211055276382048e+00 0.000000000000000000e+00
2.487437185929648464e+00 0.000000000000000000e+00
2.532663316582914881e+00 -6.712728473440589276e-17
2.577889447236180853e+00 0.000000000000000000e+00
2.623115577889447270e+00 6.952468776063466364e-17
2.668341708542713686e+00 7.072338927374906141e-17
2.713567839195980103e+00 0.000000000000000000e+00
2.758793969849246519e+00 0.000000000000000000e+00
2.804020100502512491e+00 -7.431949381309221773e-17
2.849246231155778908e+00 -7.551819532620662782e-17
2.894472361809045324e+00 0.000000000000000000e+00
2.939698492462311741e+00 0.000000000000000000e+00
2.984924623115578157e+00 7.911429986554979646e-17
3.030150753768844130e+00 0.000000000000000000e+00
3.075376884422110546e+00 -8.151170289177855502e-17
3.120603015075376963e+00 0.000000000000000000e+00
3.165829145728643379e+00 0.000000000000000000e+00
3.211055276381909795e+00 0.000000000000000000e+00
3.256281407035175768e+00 0.000000000000000000e+00
3.301507537688442184e+00 8.750521045735051919e-17
3.346733668341708601e+00 0.000000000000000000e+00
3.391959798994975017e+00 0.000000000000000000e+00
3.437185929648241434e+00 -9.110131499669370016e-17
3.482412060301507850e+00 0.000000000000000000e+00
3.527638190954773822e+00 9.349871802292247104e-17
3.572864321608040239e+00 9.469741953603686881e-17
3.618090452261306655e+00 9.589612104915125425e-17
3.663316582914573072e+00 0.000000000000000000e+00
3.708542713567839488e+00 0.000000000000000000e+00
3.753768844221105461e+00 0.000000000000000000e+00
3.798994974874371877e+00 0.000000000000000000e+00
3.844221105527638294e+00 0.000000000000000000e+00
3.889447236180904710e+00 0.000000000000000000e+00
3.934673366834171127e+00 0.000000000000000000e+00
3.979899497487437543e+00 0.000000000000000000e+00
4.025125628140703959e+00 3.788111186438938155e-02
4.070351758793970376e+00 6.350500130519760866e-02
4.115577889447235904e+00 8.154601618588244727e-02
4.160804020100502321e+00 9.636020981834951538e-02
4.206030150753768737e+00 1.092667068370630212e-01
4.251256281407035154e+00 1.208769859150850556e-01
4.296482412060301570e+00 1.315337139560449897e-01
4.341708542713567986e+00 1.414516414047878312e-01
4.386934673366834403e+00 1.507757810005161681e-01
4.432160804020100819e+00 1.596094469987019149e-01
4.477386934673367236e+00 1.680292862244724406e-01
4.522613065326633652e+00 1.760939925684172069e-01
4.567839195979900069e+00 1.838496736299564394e-01
4.613065326633165597e+00 1.913333182343328331e-01
4.658291457286432014e+00 1.985751264078123857e-01
4.703517587939698430e+00 2.056001268879411037e-01
4.748743718592964846e+00 2.124293314342013128e-01
4.793969849246231263e+00 2.190805782965193904e-01
4.839195979899497679e+00 2.255691613169421850e-01
4.884422110552764096e+00 2.319083076470435101e-01
4.929648241206030512e+00 2.381095463076814411e-01
4.974874371859296929e+00 2.441829965733974817e-01
5.020100502512563345e+00 2.501375964916695560e-01
5.065326633165829762e+00 2.559812860371392662e-01
5.110552763819095290e+00 2.617211554274874175e-01
5.155778894472361706e+00 2.673635663594452483e-01
5.201005025125628123e+00 2.729142519623147245e-01
5.246231155778894539e+00 2.783783998556502159e-01
5.291457286432160956e+00 2.837607216686904299e-01
5.336683417085427372e+00 2.890655116188058371e-01
5.381909547738693789e+00 2.942966961777802593e-01
5.427135678391960205e+00 2.994578764251237257e-01
5.472361809045226622e+00 3.045523643595673957e-01
5.517587939698493038e+00 3.095832141871044385e-01
5.562814070351758566e+00 3.145532494073610685e-01
5.608040201005024983e+00 3.194650863660352114e-01
5.653266331658291399e+00 3.243211548194102622e-01
5.698492462311557816e+00 3.291237159601519413e-01
5.743718592964824232e+00 3.338748782760215250e-01
5.788944723618090649e+00 3.385766115506274598e-01
5.834170854271357065e+00 3.432307592646339223e-01
5.879396984924623482e+00 3.478390496144918576e-01
5.924623115577889898e+00 3.524031053318580353e-01
5.969849246231156314e+00 3.569244524589045842e-01
6.015075376884422731e+00 3.614045282115962432e-01
6.060301507537688259e+00 3.658446880437437598e-01
6.105527638190954676e+00 3.702462120085504016e-01
6.150753768844221092e+00 3.746103105008729006e-01
6.195979899497487509e+00 3.789381294520303700e-01
6.241206030150753925e+00 3.832307550393826978e-01
6.286432160804020342e+00 3.874892179647291823e-01
6.331658291457286758e+00 3.917144973486169079e-01
6.376884422110553174e+00 3.959075242817143292e-01
6.422110552763819591e+00 4.000691850692990048e-01
6.467336683417086007e+00 4.042003242005289820e-01
6.512562814070351536e+00 4.083017470703894092e-01
6.557788944723617952e+00 4.123742224789286870e-01
6.603015075376884369e+00 4.164184849295686219e-01
6.648241206030150785e+00 4.204352367458046302e-01
6.693467336683417201e+00 4.244251500234607621e-01
6.738693467336683618e+00 4.283888684337841535e-01
6.783919597989950034e+00 4.323270088910209363e-01
6.829145728643216451e+00 4.362401630966645794e-01
6.874371859296482867e+00 4.401288989713029731e-01
6.919597989949749284e+00 4.439937619838614791e-01
6.964824120603015700e+00 4.478352763870530051e-01
7.010050251256281229e+00 4.516539463669675403e-01
7.055276381909547645e+00 4.554502571139553146e-01
7.100502512562814061e+00 4.592246758212644719e-01
7.145728643216080478e+00 4.629776526172802997e-01
7.190954773869346894e+00 4.667096214366664442e-01
7.236180904522613311e+00 4.704210008352077699e-01
7.281407035175879727e+00 4.741121947527277558e-01
7.326633165829146144e+00 4.777835932280541931e-01
7.371859296482412560e+00 4.814355730696494584e-01
7.417085427135678977e+00 4.850684984852114967e-01
7.462311557788945393e+00 4.886827216732639867e-01
7.507537688442210921e+00 4.922785833794893762e-01
7.552763819095477338e+00 4.958564134203357066e-01
7.597989949748743754e+00 4.994165311762108761e-01
7.643216080402010171e+00 5.029592460563898637e-01
7.688442211055276587e+00 5.064848579375883508e-01
7.733668341708543004e+00 5.099936575779954184e-01
7.778894472361809420e+00 5.134859270084218830e-01
7.824120603015075837e+00 5.169619399020853878e-01
7.869346733668342253e+00 5.204219619244389028e-01
7.914572864321608670e+00 5.238662510643411485e-01
7.959798994974875086e+00 5.272950579477648780e-01
8.005025125628140614e+00 5.307086261351583456e-01
8.050251256281407919e+00 5.341071924034814788e-01
8.095477386934673447e+00 5.374909870138747658e-01
8.140703517587940752e+00 5.408602339658411529e-01
8.185929648241206280e+00 5.442151512387575218e-01
8.231155778894471808e+00 5.475559510214876857e-01
8.276381909547739113e+00 5.508828399307956758e-01
8.321608040201004641e+00 5.541960192192207924e-01
8.366834170854271946e+00 5.574956849730349218e-01
8.412060301507537474e+00 5.607820283008434492e-01
8.457286432160804779e+00 5.640552355133756635e-01
8.502512562814070307e+00 5.673154882949521527e-01
8.547738693467337612e+00 5.705629638671005921e-01
8.592964824120603140e+00 5.737978351447562408e-01
8.638190954773870445e+00 5.770202708854476059e-01
8.683417085427135973e+00 5.802304358318530753e-01
8.728643216080401501e+00 5.834284908480855680e-01
8.773869346733668806e+00 5.866145930500376027e-01
8.819095477386934334e+00 5.897888959300982004e-01
8.864321608040201639e+00 5.929515494765394967e-01
8.909547738693467167e+00 5.961027002878501735e-01
8.954773869346734472e+00 5.992424916822688408e-01
9.000000000000000000e+00 6.023710638027673925e-01


==> anc/Gamma_renorm_pinkline.dat <==
0.000000000000000000e+00 6.229084965353994750e-07
4.522613065326633319e-02 8.467969302605194695e-04
9.045226130653266639e-02 1.721802350867105260e-03
1.356783919597989996e-01 2.625937110719770221e-03
1.809045226130653328e-01 3.559490127687164451e-03
2.261306532663316660e-01 4.522740964940626454e-03
2.713567839195979992e-01 5.515959505211600819e-03
3.165829145728643601e-01 6.539405632150136795e-03
3.618090452261306655e-01 7.593328919461888454e-03
4.070351758793969710e-01 8.677968328492451436e-03
4.522613065326633319e-01 9.793551914923405433e-03
4.974874371859296929e-01 1.094029654523087647e-02
5.427135678391959983e-01 1.211840762354639799e-02
5.879396984924623037e-01 1.332807882954261357e-02
6.331658291457287202e-01 1.456949186795247937e-02
6.783919597989950256e-01 1.584281623030682137e-02
7.236180904522613311e-01 1.714820896945776565e-02
7.688442211055276365e-01 1.848581448742631431e-02
8.140703517587939420e-01 1.985576433709299385e-02
8.592964824120603584e-01 2.125817703821581556e-02
9.045226130653266639e-01 2.269315790823456247e-02
9.497487437185929693e-01 2.416079890828654736e-02
9.949748743718593857e-01 2.566117850482611817e-02
1.040201005025125580e+00 2.719436154720486845e-02
1.085427135678391997e+00 2.876039916153338982e-02
1.130653266331658413e+00 3.035932866110653203e-02
1.175879396984924607e+00 3.199117347363713421e-02
1.221105527638191024e+00 3.365594308549998276e-02
1.266331658291457440e+00 3.535363300315021162e-02
1.311557788944723635e+00 3.708422473183529966e-02
1.356783919597990051e+00 3.884768577167987263e-02
1.402010050251256246e+00 4.064396963118000611e-02
1.447236180904522662e+00 4.247301585809757501e-02
1.492462311557789079e+00 4.433475008770709769e-02
1.537688442211055273e+00 4.622908410830006698e-02
1.582914572864321689e+00 4.815591594381403440e-02
1.628140703517587884e+00 5.011512995340670906e-02
1.673366834170854300e+00 5.210659694775657963e-02
1.718592964824120717e+00 5.413017432183402089e-02
1.763819095477386911e+00 5.618570620384040482e-02
1.809045226130653328e+00 5.827302361998037972e-02
1.854271356783919744e+00 6.039194467469348460e-02
1.899497487437185939e+00 6.254227474593368474e-02
1.944723618090452355e+00 6.472380669505541084e-02
1.989949748743718771e+00 6.693632109082829629e-02
2.035175879396985188e+00 6.917958644707526694e-02
2.080402010050251160e+00 7.145335947339732929e-02
2.125628140703517577e+00 7.375738533842506051e-02
2.170854271356783993e+00 7.609139794500829890e-02
2.216080402010050410e+00 7.845512021673797798e-02
2.261306532663316826e+00 8.084826439516840102e-02
2.306532663316582799e+00 8.327053234709561047e-02
2.351758793969849215e+00 8.572161588122881315e-02
2.396984924623115631e+00 8.820119707357797212e-02
2.442211055276382048e+00 9.070894860087475031e-02
2.487437185929648464e+00 9.324453408132760135e-02
2.532663316582914881e+00 9.580760842201394012e-02
2.577889447236180853e+00 9.839781817220119575e-02
2.623115577889447270e+00 1.010148018818931154e-01
2.668341708542713686e+00 1.036581904648913727e-01
2.713567839195980103e+00 1.063276075656751918e-01
2.758793969849246519e+00 1.090226699293936202e-01
2.804020100502512491e+00 1.117429877742843886e-01
2.849246231155778908e+00 1.144881651658357230e-01
2.894472361809045324e+00 1.172578003920161788e-01
2.939698492462311741e+00 1.200514863389174486e-01
2.984924623115578157e+00 1.228688108661636358e-01
3.030150753768844130e+00 1.257093571814555666e-01
3.075376884422110546e+00 1.285727042136423359e-01
3.120603015075376963e+00 1.314584269837220931e-01
3.165829145728643379e+00 1.343660969732033972e-01
3.211055276381909795e+00 1.372952824892700874e-01
3.256281407035175768e+00 1.402455490262227433e-01
3.301507537688442184e+00 1.432164596226877806e-01
3.346733668341708601e+00 1.462075752141095142e-01
3.391959798994975017e+00 1.492184549800671389e-01
3.437185929648241434e+00 1.522486566859828083e-01
3.482412060301507850e+00 1.552977370188075301e-01
3.527638190954773822e+00 1.583652519163074035e-01
3.572864321608040239e+00 1.614507568895868217e-01
3.618090452261306655e+00 1.645538073385216793e-01
3.663316582914573072e+00 1.676739588597936925e-01
3.708542713567839488e+00 1.708107675472479436e-01
3.753768844221105461e+00 1.739637902843201023e-01
3.798994974874371877e+00 1.771325850283037018e-01
3.844221105527638294e+00 1.803167110862561040e-01
3.889447236180904710e+00 1.835157293823639346e-01
3.934673366834171127e+00 1.867292027166150281e-01
3.979899497487437543e+00 1.899566960146447381e-01
4.025125628140703959e+00 1.931977765686538062e-01
4.070351758793970376e+00 1.964520142693097771e-01
4.115577889447235904e+00 1.997189818285706187e-01
4.160804020100502321e+00 2.029982549933906366e-01
4.206030150753768737e+00 2.062894127502853947e-01
4.251256281407035154e+00 2.095920375207559749e-01
4.296482412060301570e+00 2.129057153475898967e-01
4.341708542713567986e+00 2.162300360720707804e-01
4.386934673366834403e+00 2.195645935021531825e-01
4.432160804020100819e+00 2.229089855716673840e-01
4.477386934673367236e+00 2.262628144906362049e-01
4.522613065326633652e+00 2.296256868868053469e-01
4.567839195979900069e+00 2.329972139384951235e-01
4.613065326633165597e+00 2.363770114988952842e-01
4.658291457286432014e+00 2.397647002119409065e-01
4.703517587939698430e+00 2.431599056199113262e-01
4.748743718592964846e+00 2.465622582629102832e-01
4.793969849246231263e+00 2.499713937703877120e-01
4.839195979899497679e+00 2.533869529448771751e-01
4.884422110552764096e+00 2.568085818381286023e-01
4.929648241206030512e+00 2.602359318198199656e-01
4.974874371859296929e+00 2.636686596390405701e-01
5.020100502512563345e+00 2.671064274787425807e-01
5.065326633165829762e+00 2.705489030033592091e-01
5.110552763819095290e+00 2.739957593997954799e-01
5.155778894472361706e+00 2.774466754119987999e-01
5.201005025125628123e+00 2.809013353693151083e-01
5.246231155778894539e+00 2.843594292088446607e-01
5.291457286432160956e+00 2.878206524920075560e-01
5.336683417085427372e+00 2.912847064155316135e-01
5.381909547738693789e+00 2.947512978170728215e-01
5.427135678391960205e+00 2.982201391756845732e-01
5.472361809045226622e+00 3.016909486073398594e-01
5.517587939698493038e+00 3.051634498557212472e-01
5.562814070351758566e+00 3.086373722784820361e-01
5.608040201005024983e+00 3.121124508291882038e-01
5.653266331658291399e+00 3.155884260351380921e-01
5.698492462311557816e+00 3.190650439712649500e-01
5.743718592964824232e+00 3.225420562303167871e-01
5.788944723618090649e+00 3.260192198895067173e-01
5.834170854271357065e+00 3.294962974738253614e-01
5.879396984924623482e+00 3.329730569161987730e-01
5.924623115577889898e+00 3.364492715146780721e-01
5.969849246231156314e+00 3.399247198868332598e-01
6.015075376884422731e+00 3.433991859215287379e-01
6.060301507537688259e+00 3.468724587282517313e-01
6.105527638190954676e+00 3.503443325841497091e-01
6.150753768844221092e+00 3.538146068789486121e-01
6.195979899497487509e+00 3.572830860578952716e-01
6.241206030150753925e+00 3.607495795628870017e-01
6.286432160804020342e+00 3.642139017719213667e-01
6.331658291457286758e+00 3.676758719370195605e-01
6.376884422110553174e+00 3.711353141207499595e-01
6.422110552763819591e+00 3.745920571314900749e-01
6.467336683417086007e+00 3.780459344575478053e-01
6.512562814070351536e+00 3.814967842002711662e-01
6.557788944723617952e+00 3.849444490062571833e-01
6.603015075376884369e+00 3.883887759987741939e-01
6.648241206030150785e+00 3.918296167085098536e-01
6.693467336683417201e+00 3.952668270037419385e-01
6.738693467336683618e+00 3.987002670200356369e-01
6.783919597989950034e+00 4.021298010895594799e-01
6.829145728643216451e+00 4.055552976701107815e-01
6.874371859296482867e+00 4.089766292739369646e-01
6.919597989949749284e+00 4.123936723964350959e-01
6.964824120603015700e+00 4.158063074448039020e-01
7.010050251256281229e+00 4.192144186667282613e-01
7.055276381909547645e+00 4.226178940791608385e-01
7.100502512562814061e+00 4.260166253972679784e-01
7.145728643216080478e+00 4.294105079636048039e-01
7.190954773869346894e+00 4.327994406775766412e-01
7.236180904522613311e+00 4.361833259252427819e-01
7.281407035175879727e+00 4.395620695095119324e-01
7.326633165829146144e+00 4.429355805807864699e-01
7.371859296482412560e+00 4.463037715680898132e-01
7.417085427135678977e+00 4.496665581107290866e-01
7.462311557788945393e+00 4.530238589905292157e-01
7.507537688442210921e+00 4.563755960646754817e-01
7.552763819095477338e+00 4.597216941991982830e-01
7.597989949748743754e+00 4.630620812031033817e-01
7.643216080402010171e+00 4.663966877633600738e-01
7.688442211055276587e+00 4.697254473803147978e-01
7.733668341708543004e+00 4.730482963041616196e-01
7.778894472361809420e+00 4.763651734720439346e-01
7.824120603015075837e+00 4.796760204459801225e-01
7.869346733668342253e+00 4.829807813516101000e-01
7.914572864321608670e+00 4.862794028177709338e-01
7.959798994974875086e+00 4.895718339169208844e-01
8.005025125628140614e+00 4.928580261064234858e-01
8.050251256281407919e+00 4.961379331707030937e-01
8.095477386934673447e+00 4.994115111642790650e-01
8.140703517587940752e+00 5.026787183556902239e-01
8.185929648241206280e+00 5.059395151723121709e-01
8.231155778894471808e+00 5.091938641461234427e-01
8.276381909547739113e+00 5.124417298601374737e-01
8.321608040201004641e+00 5.156830788962156742e-01
8.366834170854271946e+00 5.189178797833144952e-01
8.412060301507537474e+00 5.221461029468759119e-01
8.457286432160804779e+00 5.253677206590814386e-01
8.502512562814070307e+00 5.285827069900096431e-01
8.547738693467337612e+00 5.317910377596983817e-01
8.592964824120603140e+00 5.349926904911084247e-01
8.638190954773870445e+00 5.381876443639818097e-01
8.683417085427135973e+00 5.413758801695911504e-01
8.728643216080401501e+00 5.445573802663778995e-01
8.773869346733668806e+00 5.477321285364692427e-01
8.819095477386934334e+00 5.509001103430650748e-01
8.864321608040201639e+00 5.540613124886949459e-01
8.909547738693467167e+00 5.572157231743314343e-01
8.954773869346734472e+00 5.603633319593535056e-01
9.000000000000000000e+00 5.635041297223492007e-01


==> anc/S_eff_alpha_greendots.dat <==
+0.00000000000e+00 -3.30365478761e+05
+3.44918516985e-03 -3.30365468127e+05
+6.89837033969e-03 -3.30365436196e+05
+1.03475555095e-02 -3.30365382885e+05
+1.37967406794e-02 -3.30365308051e+05
+1.72459258492e-02 -3.30365211485e+05
+2.06951110191e-02 -3.30365092900e+05
+2.41442961889e-02 -3.30364951923e+05
+2.75934813588e-02 -3.30364788080e+05
+3.10426665286e-02 -3.30364600771e+05
+3.44918516985e-02 -3.30364389258e+05
+3.79410368683e-02 -3.30364152634e+05
+4.13902220382e-02 -3.30363889799e+05
+4.48394072080e-02 -3.30363599433e+05
+4.82885923778e-02 -3.30363279966e+05
+5.17377775477e-02 -3.30362929551e+05
+5.51869627175e-02 -3.30362546040e+05
+5.86361478874e-02 -3.30362126959e+05
+6.20853330572e-02 -3.30361669491e+05
+6.55345182271e-02 -3.30361170467e+05
+6.89837033969e-02 -3.30360626361e+05
+7.24328885668e-02 -3.30360033293e+05
+7.58820737366e-02 -3.30359387042e+05
+7.93312589065e-02 -3.30358683066e+05
+8.27804440763e-02 -3.30357916528e+05
+8.62296292462e-02 -3.30357082323e+05
+8.96788144160e-02 -3.30356175118e+05
+9.31279995858e-02 -3.30355189386e+05
+9.65771847557e-02 -3.30354119440e+05
+1.00026369926e-01 -3.30352959469e+05
+1.03475555095e-01 -3.30351703569e+05
+1.06924740265e-01 -3.30350345773e+05
+1.10373925435e-01 -3.30348880068e+05
+1.13823110605e-01 -3.30347300421e+05
+1.17272295775e-01 -3.30345600790e+05
+1.20721480945e-01 -3.30343775138e+05
+1.24170666114e-01 -3.30341817435e+05
+1.27619851284e-01 -3.30339721670e+05
+1.31069036454e-01 -3.30337481848e+05
+1.34518221624e-01 -3.30335091993e+05
+1.37967406794e-01 -3.30332546148e+05
+1.41416591964e-01 -3.30329838370e+05
+1.44865777134e-01 -3.30326962733e+05
+1.48314962303e-01 -3.30323913320e+05
+1.51764147473e-01 -3.30320684225e+05
+1.55213332643e-01 -3.30317269548e+05
+1.58662517813e-01 -3.30313663392e+05
+1.62111702983e-01 -3.30309859860e+05
+1.65560888153e-01 -3.30305853058e+05
+1.69010073322e-01 -3.30301637086e+05
+1.72459258492e-01 -3.30297206041e+05


==> anc/S_eff_alpha_greentriangles.dat <==
+0.00000000000e+00 -3.30365478761e+05
+3.44918516985e-03 -3.30365478805e+05
+6.89837033969e-03 -3.30365478908e+05
+1.03475555095e-02 -3.30365478985e+05
+1.37967406794e-02 -3.30365478888e+05
+1.72459258492e-02 -3.30365478403e+05
+2.06951110191e-02 -3.30365477236e+05
+2.41442961889e-02 -3.30365475005e+05
+2.75934813588e-02 -3.30365471219e+05
+3.10426665286e-02 -3.30365465264e+05
+3.44918516985e-02 -3.30365456377e+05
+3.79410368683e-02 -3.30365443625e+05
+4.13902220382e-02 -3.30365425873e+05
+4.48394072080e-02 -3.30365401758e+05
+4.82885923778e-02 -3.30365369662e+05
+5.17377775477e-02 -3.30365327679e+05
+5.51869627175e-02 -3.30365273589e+05
+5.86361478874e-02 -3.30365204841e+05
+6.20853330572e-02 -3.30365118528e+05
+6.55345182271e-02 -3.30365011383e+05
+6.89837033969e-02 -3.30364879773e+05
+7.24328885668e-02 -3.30364719701e+05
+7.58820737366e-02 -3.30364526826e+05
+7.93312589065e-02 -3.30364296479e+05
+8.27804440763e-02 -3.30364023691e+05
+8.62296292462e-02 -3.30363703227e+05
+8.96788144160e-02 -3.30363329623e+05
+9.31279995858e-02 -3.30362897219e+05
+9.65771847557e-02 -3.30362400199e+05
+1.00026369926e-01 -3.30361832625e+05
+1.03475555095e-01 -3.30361188470e+05
+1.06924740265e-01 -3.30360461644e+05
+1.10373925435e-01 -3.30359646018e+05
+1.13823110605e-01 -3.30358735442e+05
+1.17272295775e-01 -3.30357723763e+05
+1.20721480945e-01 -3.30356604830e+05
+1.24170666114e-01 -3.30355372506e+05
+1.27619851284e-01 -3.30354020669e+05
+1.31069036454e-01 -3.30352543218e+05
+1.34518221624e-01 -3.30350934069e+05
+1.37967406794e-01 -3.30349187157e+05
+1.41416591964e-01 -3.30347296433e+05
+1.44865777134e-01 -3.30345255863e+05
+1.48314962303e-01 -3.30343059423e+05
+1.51764147473e-01 -3.30340701096e+05
+1.55213332643e-01 -3.30338174875e+05
+1.58662517813e-01 -3.30335474751e+05
+1.62111702983e-01 -3.30332594720e+05
+1.65560888153e-01 -3.30329528775e+05
+1.69010073322e-01 -3.30326270906e+05
+1.72459258492e-01 -3.30322815097e+05


==> anc/S_eff_alpha_pinkdots.dat <==
+0.00000000000e+00 -3.91336600524e+04
+7.12002381035e-03 -3.91336426921e+04
+1.42400476207e-02 -3.91335905866e+04
+2.13600714310e-02 -3.91335036605e+04
+2.84800952414e-02 -3.91333817859e+04
+3.56001190517e-02 -3.91332247776e+04
+4.27201428621e-02 -3.91330323878e+04
+4.98401666724e-02 -3.91328042976e+04
+5.69601904828e-02 -3.91325401060e+04
+6.40802142931e-02 -3.91322393177e+04
+7.12002381035e-02 -3.91319013258e+04
+7.83202619138e-02 -3.91315253937e+04
+8.54402857242e-02 -3.91311106330e+04
+9.25603095345e-02 -3.91306559789e+04
+9.96803333449e-02 -3.91301601640e+04
+1.06800357155e-01 -3.91296216901e+04
+1.13920380966e-01 -3.91290388009e+04
+1.21040404776e-01 -3.91284094545e+04
+1.28160428586e-01 -3.91277312990e+04
+1.35280452397e-01 -3.91270016520e+04
+1.42400476207e-01 -3.91262174857e+04
+1.49520500017e-01 -3.91253754178e+04
+1.56640523828e-01 -3.91244717111e+04
+1.63760547638e-01 -3.91235022803e+04
+1.70880571448e-01 -3.91224627067e+04
+1.78000595259e-01 -3.91213482613e+04
+1.85120619069e-01 -3.91201539327e+04
+1.92240642879e-01 -3.91188744608e+04
+1.99360666690e-01 -3.91175043730e+04
+2.06480690500e-01 -3.91160380219e+04
+2.13600714310e-01 -3.91144696223e+04
+2.20720738121e-01 -3.91127932860e+04
+2.27840761931e-01 -3.91110030540e+04
+2.34960785741e-01 -3.91090929241e+04
+2.42080809552e-01 -3.91070568750e+04
+2.49200833362e-01 -3.91048888853e+04
+2.56320857173e-01 -3.91025829485e+04
+2.63440880983e-01 -3.91001330846e+04
+2.70560904793e-01 -3.90975333474e+04
+2.77680928604e-01 -3.90947778301e+04
+2.84800952414e-01 -3.90918606678e+04
+2.91920976224e-01 -3.90887760385e+04
+2.99041000035e-01 -3.90855181629e+04
+3.06161023845e-01 -3.90820813028e+04
+3.13281047655e-01 -3.90784597599e+04
+3.20401071466e-01 -3.90746478727e+04
+3.27521095276e-01 -3.90706400148e+04
+3.34641119086e-01 -3.90664305922e+04
+3.41761142897e-01 -3.90620140411e+04
+3.48881166707e-01 -3.90573848261e+04
+3.56001190517e-01 -3.90525374376e+04


==> anc/S_eff_alpha_pinktriangles.dat <==
+0.00000000000e+00 -3.91336600524e+04
+7.12002381035e-03 -3.91336624409e+04
+1.42400476207e-02 -3.91336695792e+04
+2.13600714310e-02 -3.91336813841e+04
+2.84800952414e-02 -3.91336977138e+04
+3.56001190517e-02 -3.91337183635e+04
+4.27201428621e-02 -3.91337430579e+04
+4.98401666724e-02 -3.91337714418e+04
+5.69601904828e-02 -3.91338030680e+04
+6.40802142931e-02 -3.91338373813e+04
+7.12002381035e-02 -3.91338737001e+04
+7.83202619138e-02 -3.91339111941e+04
+8.54402857242e-02 -3.91339488587e+04
+9.25603095345e-02 -3.91339854868e+04
+9.96803333449e-02 -3.91340196383e+04
+1.06800357155e-01 -3.91340496085e+04
+1.13920380966e-01 -3.91340733967e+04
+1.21040404776e-01 -3.91340886763e+04
+1.28160428586e-01 -3.91340927690e+04
+1.35280452397e-01 -3.91340826235e+04
+1.42400476207e-01 -3.91340548019e+04
+1.49520500017e-01 -3.91340054734e+04
+1.56640523828e-01 -3.91339304183e+04
+1.63760547638e-01 -3.91338250399e+04
+1.70880571448e-01 -3.91336843868e+04
+1.78000595259e-01 -3.91335031817e+04
+1.85120619069e-01 -3.91332758577e+04
+1.92240642879e-01 -3.91329965981e+04
+1.99360666690e-01 -3.91326593785e+04
+2.06480690500e-01 -3.91322580095e+04
+2.13600714310e-01 -3.91317861768e+04
+2.20720738121e-01 -3.91312374784e+04
+2.27840761931e-01 -3.91306054577e+04
+2.34960785741e-01 -3.91298836313e+04
+2.42080809552e-01 -3.91290655120e+04
+2.49200833362e-01 -3.91281446265e+04
+2.56320857173e-01 -3.91271145290e+04
+2.63440880983e-01 -3.91259688101e+04
+2.70560904793e-01 -3.91247011037e+04
+2.77680928604e-01 -3.91233050896e+04
+2.84800952414e-01 -3.91217744949e+04
+2.91920976224e-01 -3.91201030940e+04
+2.99041000035e-01 -3.91182847067e+04
+3.06161023845e-01 -3.91163131964e+04
+3.13281047655e-01 -3.91141824677e+04
+3.20401071466e-01 -3.91118864631e+04
+3.27521095276e-01 -3.91094191609e+04
+3.34641119086e-01 -3.91067745726e+04
+3.41761142897e-01 -3.91039467401e+04
+3.48881166707e-01 -3.91009297342e+04
+3.56001190517e-01 -3.90977176525e+04


==> anc/S_eff_alpha_reddots.dat <==
+0.00000000000e+00 -1.09528547569e+04
+1.13581408274e-02 -1.09528301639e+04
+2.27162816547e-02 -1.09527563710e+04
+3.40744224821e-02 -1.09526333352e+04
+4.54325633094e-02 -1.09524609833e+04
+5.67907041368e-02 -1.09522392096e+04
+6.81488449641e-02 -1.09519678716e+04
+7.95069857915e-02 -1.09516467856e+04
+9.08651266188e-02 -1.09512757196e+04
+1.02223267446e-01 -1.09508543852e+04
+1.13581408274e-01 -1.09503824275e+04
+1.24939549101e-01 -1.09498594115e+04
+1.36297689928e-01 -1.09492848074e+04
+1.47655830756e-01 -1.09486579714e+04
+1.59013971583e-01 -1.09479781247e+04
+1.70372112410e-01 -1.09472443281e+04
+1.81730253238e-01 -1.09464554550e+04
+1.93088394065e-01 -1.09456101610e+04
+2.04446534892e-01 -1.09447068524e+04
+2.15804675720e-01 -1.09437436544e+04
+2.27162816547e-01 -1.09427183808e+04
+2.38520957374e-01 -1.09416285054e+04
+2.49879098202e-01 -1.09404711399e+04
+2.61237239029e-01 -1.09392430165e+04
+2.72595379857e-01 -1.09379404799e+04
+2.83953520684e-01 -1.09365594880e+04
+2.95311661511e-01 -1.09350956221e+04
+3.06669802339e-01 -1.09335441074e+04
+3.18027943166e-01 -1.09318998419e+04
+3.29386083993e-01 -1.09301574325e+04
+3.40744224821e-01 -1.09283112374e+04
+3.52102365648e-01 -1.09263554109e+04
+3.63460506475e-01 -1.09242839498e+04
+3.74818647303e-01 -1.09220907385e+04
+3.86176788130e-01 -1.09197695914e+04
+3.97534928957e-01 -1.09173142907e+04
+4.08893069785e-01 -1.09147186195e+04
+4.20251210612e-01 -1.09119763894e+04
+4.31609351439e-01 -1.09090814625e+04
+4.42967492267e-01 -1.09060277681e+04
+4.54325633094e-01 -1.09028093152e+04
+4.65683773922e-01 -1.08994202004e+04
+4.77041914749e-01 -1.08958546128e+04
+4.88400055576e-01 -1.08921068361e+04
+4.99758196404e-01 -1.08881712491e+04
+5.11116337231e-01 -1.08840423236e+04
+5.22474478058e-01 -1.08797146228e+04
+5.33832618886e-01 -1.08751827973e+04
+5.45190759713e-01 -1.08704415823e+04
+5.56548900540e-01 -1.08654857939e+04
+5.67907041368e-01 -1.08603103252e+04


==> anc/S_eff_alpha_redtriangles.dat <==
+0.00000000000e+00 -1.09528547569e+04
+1.13581408274e-02 -1.09528584120e+04
+2.27162816547e-02 -1.09528693599e+04
+3.40744224821e-02 -1.09528875466e+04
+4.54325633094e-02 -1.09529128803e+04
+5.67907041368e-02 -1.09529452273e+04
+6.81488449641e-02 -1.09529844071e+04
+7.95069857915e-02 -1.09530301848e+04
+9.08651266188e-02 -1.09530822624e+04
+1.02223267446e-01 -1.09531402659e+04
+1.13581408274e-01 -1.09532037309e+04
+1.24939549101e-01 -1.09532720836e+04
+1.36297689928e-01 -1.09533446181e+04
+1.47655830756e-01 -1.09534204695e+04
+1.59013971583e-01 -1.09534985824e+04
+1.70372112410e-01 -1.09535776756e+04
+1.81730253238e-01 -1.09536562027e+04
+1.93088394065e-01 -1.09537323112e+04
+2.04446534892e-01 -1.09538037997e+04
+2.15804675720e-01 -1.09538680776e+04
+2.27162816547e-01 -1.09539221286e+04
+2.38520957374e-01 -1.09539624802e+04
+2.49879098202e-01 -1.09539851837e+04
+2.61237239029e-01 -1.09539858047e+04
+2.72595379857e-01 -1.09539594271e+04
+2.83953520684e-01 -1.09539006712e+04
+2.95311661511e-01 -1.09538037243e+04
+3.06669802339e-01 -1.09536623834e+04
+3.18027943166e-01 -1.09534701074e+04
+3.29386083993e-01 -1.09532200744e+04
+3.40744224821e-01 -1.09529052437e+04
+3.52102365648e-01 -1.09525184150e+04
+3.63460506475e-01 -1.09520522868e+04
+3.74818647303e-01 -1.09514995075e+04
+3.86176788130e-01 -1.09508527204e+04
+3.97534928957e-01 -1.09501046014e+04
+4.08893069785e-01 -1.09492478884e+04
+4.20251210612e-01 -1.09482754037e+04
+4.31609351439e-01 -1.09471800699e+04
+4.42967492267e-01 -1.09459549203e+04
+4.54325633094e-01 -1.09445931047e+04
+4.65683773922e-01 -1.09430878915e+04
+4.77041914749e-01 -1.09414326674e+04
+4.88400055576e-01 -1.09396209349e+04
+4.99758196404e-01 -1.09376463087e+04
+5.11116337231e-01 -1.09355025114e+04
+5.22474478058e-01 -1.09331833690e+04
+5.33832618886e-01 -1.09306828054e+04
+5.45190759713e-01 -1.09279948387e+04
+5.56548900540e-01 -1.09251135762e+04
+5.67907041368e-01 -1.09220332104e+04


==> anc/Tc_continuum_asigma0.dat <==
+0.00000000000e+00 +6.60319811003e-01 +3.78604421425e-01 +4.71298355609e+00   2
+0.00000000000e+00 +7.02246324896e-01 +2.37333626048e-01 +4.26914464682e+00   3
+0.00000000000e+00 +7.17284220909e-01 +1.74268436913e-01 +4.09258734435e+00   4
+0.00000000000e+00 +7.22708672407e-01 +1.38368340962e-01 +3.99791825563e+00   5
+0.00000000000e+00 +7.24816686583e-01 +1.14971598855e-01 +3.93846388906e+00   6
+0.00000000000e+00 +7.25984484138e-01 +8.60899941604e-02 +3.86749085039e+00   8
+0.00000000000e+00 +7.25986810000e-01 +6.88717746814e-02 +3.82643569261e+00  10
+0.00000000000e+00 +7.25706616035e-01 +5.74153049539e-02 +3.79963222891e+00  12
+0.00000000000e+00 +7.25028819462e-01 +4.31017349396e-02 +3.76671563834e+00  16
+0.00000000000e+00 +7.24471718546e-01 +3.45079032901e-02 +3.74726001173e+00  20
+0.00000000000e+00 +7.24113277675e-01 +3.00217260269e-02 +3.73719271272e+00  23
#+0.00000000000e+00 #+7.23953537689e-01 #+2.87771690430e-02 +3.73440612108e+00  24
+0.00000000000e+00 +7.23526696190e-01 +2.46806965813e-02 +3.72527990490e+00  28

###+0.00000000000e+00 ###+7.23559734903e-01 #+1.72756987392e-02 +3.70896816254e+00  40


##+0.00000000000e+00 ##+7.23943601452e-01 +2.15831730105e-02 +3.71846478432e+00  32
##+0.00000000000e+00 ##+7.23645483953e-01 +1.91929462656e-02 +3.71318127960e+00  36








==> anc/fig8_fig9_fig10_Lambdaagainstinfinity.dat <==

0.000000000000000000e+00	7.213475204410300101e-01
9.987954562051724883e-03	7.213225799723538278e-01
1.993964690573948179e-02	7.212481125308485286e-01
2.992694909238398718e-02	7.211235614067935673e-01
3.987740323787041657e-02	7.209498000044061161e-01
4.986296420577565613e-02	7.207255292508327749e-01
5.981118505269276270e-02	7.204523217439264826e-01
6.979400230072792255e-02	7.201281348043060415e-01
7.973898623512147565e-02	7.197552414628067829e-01
8.971804678029145219e-02	7.193308534694192735e-01
9.965877779224054100e-02	7.188579460822820399e-01
1.096330542243080242e-01	7.183329827898558007e-01
1.195684999181796798e-01	7.177596434338471276e-01
1.295369463276438704e-01	7.171336398139859236e-01
1.394660537879532369e-01	7.164593592801625777e-01
1.494276015301560234e-01	7.157317577642391404e-01
1.593492930047601952e-01	7.149559336286585021e-01
1.693028462605961626e-01	7.141260819892800704e-01
1.792160146203062854e-01	7.132480163153134267e-01
1.891604457105972026e-01	7.123151651682664287e-01
1.990639496406651221e-01	7.113340618228345402e-01
2.089980940477912663e-01	7.102973617346652890e-01
2.188907529228345250e-01	7.092123233015226180e-01
2.288134039681276044e-01	7.080708214786887167e-01
2.386939923564904420e-01	7.068808457432321779e-01
2.486038954769000109e-01	7.056334822825290898e-01
2.584711372150502173e-01	7.043374582661159344e-01
2.683669837754015242e-01	7.029830619358975463e-01
2.782195455453653210e-01	7.015797654493827196e-01
2.880999661154450275e-01	7.001170489745780490e-01
2.979364504500411903e-01	6.986051376590658446e-01
3.078000074661530472e-01	6.970326924748094788e-01
3.176189450971968475e-01	6.954107002960272510e-01
3.274641248170876984e-01	6.937269907316517825e-01
3.372639662698047047e-01	6.919933218878248082e-01
3.470891699179177170e-01	6.901966787434432593e-01
3.568682762414094323e-01	6.883496009442329200e-01
3.666718102258237910e-01	6.864382144125946716e-01
3.764284427336819228e-01	6.844758514840120212e-01
3.862085077996643134e-01	6.824477633721046654e-01
3.959408166760456926e-01	6.803680871376154293e-01
4.056954958402759770e-01	6.782211823353871960e-01
4.154015074449646794e-01	6.760220037208406474e-01
4.251287525313490745e-01	6.737540008647053824e-01
4.348063552121250175e-01	6.714329601738262543e-01
4.445039717818435876e-01	6.690414014480690064e-01
4.541508999719254813e-01	6.665959577510436329e-01
4.638165304085737350e-01	6.640781977730840779e-01
4.734303467523717224e-01	6.615056173535655004e-01
4.830614512242637493e-01	6.588588110868676129e-01
4.926395264338639945e-01	6.561561548958999568e-01
5.022333614114142808e-01	6.533772445402518114e-01
5.117728515074544404e-01	6.505413546082227105e-01
5.213264454619829236e-01	6.476270554266569945e-01
5.308242659977132627e-01	6.446545401992116453e-01
5.403343918466765317e-01	6.416013252514770615e-01
5.497871886481671133e-01	6.384885438295943016e-01
5.592503324425024402e-01	6.352926276073121992e-01
5.686544483237918612e-01	6.320356729020273345e-01
5.780667735909988947e-01	6.286929938899580295e-01
5.874182104146298267e-01	6.252876747361036935e-01
5.967755174801108176e-01	6.217938769774836727e-01
6.060698928374721461e-01	6.182356993162230197e-01
6.153675723389320229e-01	6.145861131210099693e-01
6.246000700114814341e-01	6.108702604352594934e-01
6.338330497063382474e-01	6.070598824750850220e-01
6.429983629473556839e-01	6.031811957799202428e-01
6.521610467835149416e-01	5.992046689442818153e-01
6.612533133286081499e-01	5.951576267938353260e-01
6.703395116151990019e-01	5.910092203723940063e-01
6.793522391946904548e-01	5.867879195636720446e-01
6.883550885747878878e-01	5.824615105751654864e-01
6.972810695727159613e-01	5.780596485286694231e-01
7.061929413825852597e-01	5.735487053716573635e-01
7.150241551844949139e-01	5.689595655776663596e-01
7.238365507021170542e-01	5.642571356511597580e-01
7.325640522253925591e-01	5.594735781197960334e-01
7.412674833055226120e-01	5.545722816983614800e-01
7.498812762583050295e-01	5.495867410820159948e-01
7.584651299843081507e-01	5.444787745807078139e-01
7.669540236295767643e-01	5.392832696062155318e-01
7.754064099670335830e-01	5.339604224724687764e-01
7.837578586871378761e-01	5.285465815774541554e-01
7.920654408502767474e-01	5.230002724787534696e-01
8.002653667791684855e-01	5.173593821423062566e-01
8.084131753155192612e-01	5.115807219151201624e-01
8.164457759859548025e-01	5.057038061647399774e-01
8.244170097359732052e-01	4.996836971699865071e-01
8.322645553999699075e-01	4.935616390959041699e-01
8.400403759032047946e-01	4.872909231525224261e-01
8.476830053994568459e-01	4.809146418876883433e-01
8.552423365016720291e-01	4.743843116198515619e-01
8.626578668167975694e-01	4.677450108292076636e-01
8.699772188034523568e-01	4.609465016392213510e-01
8.771409924353207321e-01	4.540360074930548384e-01
8.841943405710607218e-01	4.469615885933083677e-01
8.910791469748353677e-01	4.397727953478104412e-01
8.978379082351440887e-01	4.324160769014704919e-01
9.044140310962436313e-01	4.249435147453834438e-01
9.108471997775005047e-01	4.173000819302682407e-01
9.170826596240241324e-01	4.095406120376450243e-01
9.231571805598233205e-01	4.016087827548729394e-01
9.290182593301200553e-01	3.935624052840782650e-01
9.346997322071197711e-01	3.853440830109163273e-01
9.401518767281547007e-01	3.770148121677388553e-01
9.454056885179801251e-01	3.685163670256046964e-01
9.504148836214724172e-01	3.599130827482812101e-01
9.552078468910184528e-01	3.511461440668805500e-01
9.597425135509913829e-01	3.422832775587477117e-01
9.640450339194203133e-01	3.332652695983758795e-01
9.680784326783851146e-01	3.241631343674831744e-01
9.718671321621398240e-01	3.149173532766477712e-01
9.753801369740201510e-01	3.056019191213993902e-01
9.786407303732889140e-01	2.961569615913359210e-01
9.816247029897394727e-01	2.866589143030354725e-01
9.843547941004492374e-01	2.770473512936200700e-01
9.868141772451362037e-01	2.674004015438370963e-01
9.890255607111443359e-01	2.576567460296533829e-01
9.909797699955468220e-01	2.478953313885552123e-01
9.926998353657685570e-01	2.380535421240256577e-01
9.941840893186443262e-01	2.282102533917096943e-01
9.954560236900018566e-01	2.183011812141520402e-01
9.965208736346866658e-01	2.084043681552690264e-01
9.974024810047229517e-01	1.984536227580874779e-01
9.981118955562712225e-01	1.885256456627403820e-01
9.986728907430150182e-01	1.785523109757744809e-01
9.991007195856417278e-01	1.686087974465309836e-01
9.994182554316357603e-01	1.586252644312814153e-01
9.996427577385434970e-01	1.486755252090734836e-01
9.997948304290105170e-01	1.386884597612140779e-01
9.998909802251075840e-01	1.287369229110125746e-01
9.999476932581428112e-01	1.187490501200002130e-01
9.999778213703429675e-01	1.087972134947916419e-01
9.999920462399487509e-01	9.880925622678586595e-02
9.999976975611342134e-01	8.885740691576984873e-02
9.999995085913894188e-01	7.886945177172227650e-02
9.999999311803190460e-01	6.891760441802900761e-02
9.999999949690593359e-01	5.892964984968114550e-02
9.999999998670824342e-01	4.897780258278749965e-02
9.999999999994767519e-01	3.898984802073462985e-02
1.000000000000065059e+00	2.903800075401265918e-02
9.999999999999988898e-01	1.905004619196093429e-02
1.000000000000030864e+00	9.098198925238965354e-03
1.000000000000015321e+00	0.000000000000000000e+00
0.000000000000000000e+00	7.213475204410300101e-01
9.987954562051724883e-03	7.213225799723538278e-01
1.993964690573948179e-02	7.212481125308485286e-01
2.992694909238398718e-02	7.211235614067935673e-01
3.987740323787041657e-02	7.209498000044061161e-01
4.986296420577565613e-02	7.207255292508327749e-01
5.981118505269276270e-02	7.204523217439264826e-01
6.979400230072792255e-02	7.201281348043060415e-01
7.973898623512147565e-02	7.197552414628067829e-01
8.971804678029145219e-02	7.193308534694192735e-01
9.965877779224054100e-02	7.188579460822820399e-01
1.096330542243080242e-01	7.183329827898558007e-01
1.195684999181796798e-01	7.177596434338471276e-01
1.295369463276438704e-01	7.171336398139859236e-01
1.394660537879532369e-01	7.164593592801625777e-01
1.494276015301560234e-01	7.157317577642391404e-01
1.593492930047601952e-01	7.149559336286585021e-01
1.693028462605961626e-01	7.141260819892800704e-01
1.792160146203062854e-01	7.132480163153134267e-01
1.891604457105972026e-01	7.123151651682664287e-01
1.990639496406651221e-01	7.113340618228345402e-01
2.089980940477912663e-01	7.102973617346652890e-01
2.188907529228345250e-01	7.092123233015226180e-01
2.288134039681276044e-01	7.080708214786887167e-01
2.386939923564904420e-01	7.068808457432321779e-01
2.486038954769000109e-01	7.056334822825290898e-01
2.584711372150502173e-01	7.043374582661159344e-01
2.683669837754015242e-01	7.029830619358975463e-01
2.782195455453653210e-01	7.015797654493827196e-01
2.880999661154450275e-01	7.001170489745780490e-01
2.979364504500411903e-01	6.986051376590658446e-01
3.078000074661530472e-01	6.970326924748094788e-01
3.176189450971968475e-01	6.954107002960272510e-01
3.274641248170876984e-01	6.937269907316517825e-01
3.372639662698047047e-01	6.919933218878248082e-01
3.470891699179177170e-01	6.901966787434432593e-01
3.568682762414094323e-01	6.883496009442329200e-01
3.666718102258237910e-01	6.864382144125946716e-01
3.764284427336819228e-01	6.844758514840120212e-01
3.862085077996643134e-01	6.824477633721046654e-01
3.959408166760456926e-01	6.803680871376154293e-01
4.056954958402759770e-01	6.782211823353871960e-01
4.154015074449646794e-01	6.760220037208406474e-01
4.251287525313490745e-01	6.737540008647053824e-01
4.348063552121250175e-01	6.714329601738262543e-01
4.445039717818435876e-01	6.690414014480690064e-01
4.541508999719254813e-01	6.665959577510436329e-01
4.638165304085737350e-01	6.640781977730840779e-01
4.734303467523717224e-01	6.615056173535655004e-01
4.830614512242637493e-01	6.588588110868676129e-01
4.926395264338639945e-01	6.561561548958999568e-01
5.022333614114142808e-01	6.533772445402518114e-01
5.117728515074544404e-01	6.505413546082227105e-01
5.213264454619829236e-01	6.476270554266569945e-01
5.308242659977132627e-01	6.446545401992116453e-01
5.403343918466765317e-01	6.416013252514770615e-01
5.497871886481671133e-01	6.384885438295943016e-01
5.592503324425024402e-01	6.352926276073121992e-01
5.686544483237918612e-01	6.320356729020273345e-01
5.780667735909988947e-01	6.286929938899580295e-01
5.874182104146298267e-01	6.252876747361036935e-01
5.967755174801108176e-01	6.217938769774836727e-01
6.060698928374721461e-01	6.182356993162230197e-01
6.153675723389320229e-01	6.145861131210099693e-01
6.246000700114814341e-01	6.108702604352594934e-01
6.338330497063382474e-01	6.070598824750850220e-01
6.429983629473556839e-01	6.031811957799202428e-01
6.521610467835149416e-01	5.992046689442818153e-01
6.612533133286081499e-01	5.951576267938353260e-01
6.703395116151990019e-01	5.910092203723940063e-01
6.793522391946904548e-01	5.867879195636720446e-01
6.883550885747878878e-01	5.824615105751654864e-01
6.972810695727159613e-01	5.780596485286694231e-01
7.061929413825852597e-01	5.735487053716573635e-01
7.150241551844949139e-01	5.689595655776663596e-01
7.238365507021170542e-01	5.642571356511597580e-01
7.325640522253925591e-01	5.594735781197960334e-01
7.412674833055226120e-01	5.545722816983614800e-01
7.498812762583050295e-01	5.495867410820159948e-01
7.584651299843081507e-01	5.444787745807078139e-01
7.669540236295767643e-01	5.392832696062155318e-01
7.754064099670335830e-01	5.339604224724687764e-01
7.837578586871378761e-01	5.285465815774541554e-01
7.920654408502767474e-01	5.230002724787534696e-01
8.002653667791684855e-01	5.173593821423062566e-01
8.084131753155192612e-01	5.115807219151201624e-01
8.164457759859548025e-01	5.057038061647399774e-01
8.244170097359732052e-01	4.996836971699865071e-01
8.322645553999699075e-01	4.935616390959041699e-01
8.400403759032047946e-01	4.872909231525224261e-01
8.476830053994568459e-01	4.809146418876883433e-01
8.552423365016720291e-01	4.743843116198515619e-01
8.626578668167975694e-01	4.677450108292076636e-01
8.699772188034523568e-01	4.609465016392213510e-01
8.771409924353207321e-01	4.540360074930548384e-01
8.841943405710607218e-01	4.469615885933083677e-01
8.910791469748353677e-01	4.397727953478104412e-01
8.978379082351440887e-01	4.324160769014704919e-01
9.044140310962436313e-01	4.249435147453834438e-01
9.108471997775005047e-01	4.173000819302682407e-01
9.170826596240241324e-01	4.095406120376450243e-01
9.231571805598233205e-01	4.016087827548729394e-01
9.290182593301200553e-01	3.935624052840782650e-01
9.346997322071197711e-01	3.853440830109163273e-01
9.401518767281547007e-01	3.770148121677388553e-01
9.454056885179801251e-01	3.685163670256046964e-01
9.504148836214724172e-01	3.599130827482812101e-01
9.552078468910184528e-01	3.511461440668805500e-01
9.597425135509913829e-01	3.422832775587477117e-01
9.640450339194203133e-01	3.332652695983758795e-01
9.680784326783851146e-01	3.241631343674831744e-01
9.718671321621398240e-01	3.149173532766477712e-01
9.753801369740201510e-01	3.056019191213993902e-01
9.786407303732889140e-01	2.961569615913359210e-01
9.816247029897394727e-01	2.866589143030354725e-01
9.843547941004492374e-01	2.770473512936200700e-01
9.868141772451362037e-01	2.674004015438370963e-01
9.890255607111443359e-01	2.576567460296533829e-01
9.909797699955468220e-01	2.478953313885552123e-01
9.926998353657685570e-01	2.380535421240256577e-01
9.941840893186443262e-01	2.282102533917096943e-01
9.954560236900018566e-01	2.183011812141520402e-01
9.965208736346866658e-01	2.084043681552690264e-01
9.974024810047229517e-01	1.984536227580874779e-01
9.981118955562712225e-01	1.885256456627403820e-01
9.986728907430150182e-01	1.785523109757744809e-01
9.991007195856417278e-01	1.686087974465309836e-01
9.994182554316357603e-01	1.586252644312814153e-01
9.996427577385434970e-01	1.486755252090734836e-01
9.997948304290105170e-01	1.386884597612140779e-01
9.998909802251075840e-01	1.287369229110125746e-01
9.999476932581428112e-01	1.187490501200002130e-01
9.999778213703429675e-01	1.087972134947916419e-01
9.999920462399487509e-01	9.880925622678586595e-02
9.999976975611342134e-01	8.885740691576984873e-02
9.999995085913894188e-01	7.886945177172227650e-02
9.999999311803190460e-01	6.891760441802900761e-02
9.999999949690593359e-01	5.892964984968114550e-02
9.999999998670824342e-01	4.897780258278749965e-02
9.999999999994767519e-01	3.898984802073462985e-02
1.000000000000065059e+00	2.903800075401265918e-02
9.999999999999988898e-01	1.905004619196093429e-02
1.000000000000030864e+00	9.098198925238965354e-03
1.000000000000015321e+00	0.000000000000000000e+00


==> anc/gn3_lifshitzPoint_reg1,-1_blueline.dat <==
0.000000000000000000e+00 3.387489656858561626e-01
2.985075589841021740e-03 3.387473894477678882e-01
7.602635006074839885e-02 3.377482669417595229e-01
1.066651629571904181e-01 3.368198602235931705e-01
1.296861168598164582e-01 3.359545332845416676e-01
1.487206991296172454e-01 3.351457102738569782e-01
1.651915220246192584e-01 3.343876904506288827e-01
1.798351777128239515e-01 3.336755020435061003e-01
1.930927763161094379e-01 3.330047855277641911e-01
2.052536476003585519e-01 3.323716994406072933e-01
2.165198389434740966e-01 3.317728436729801000e-01
2.270390684811727511e-01 3.312051964621762212e-01
2.369231875562224088e-01 3.306660622334783861e-01
2.462592670247647497e-01 3.301530281121402566e-01
2.551166247944487431e-01 3.296639274236466410e-01
2.635514787299986228e-01 3.291968088709198437e-01
2.716101395273267105e-01 3.287499103569495595e-01
2.793312682640464173e-01 3.283216366345815818e-01
2.867475137009295461e-01 3.279105401293584965e-01
2.938867259661168685e-01 3.275153044086557275e-01
3.007728734581016639e-01 3.271347298700694184e-01
3.074267471591534129e-01 3.267677213006097703e-01
3.138665096628492912e-01 3.264132770206892853e-01
3.201081287912080908e-01 3.260704793768133269e-01
3.261657241007731578e-01 3.257384863870376179e-01
3.320518467183415368e-01 3.254165243758042059e-01
3.377777075067992518e-01 3.251038814611847405e-01
3.433533647282162038e-01 3.247999017792812526e-01
3.487878796269216486e-01 3.245039803483174556e-01
3.540894463614305820e-01 3.242155584896940224e-01
3.592655012461229980e-01 3.239341197355323776e-01
3.643228151695135919e-01 3.236591861624039668e-01
3.692675722312116493e-01 3.233903150995168230e-01
3.741054370115263206e-01 3.231270961667907504e-01
3.788416124045290712e-01 3.228691486043372416e-01
3.834808895704817644e-01 3.226161188599834251e-01
3.880276912701274283e-01 3.223676784058507883e-01
3.924861096119248161e-01 3.221235217587306021e-01
3.968599390594583776e-01 3.218833646821669947e-01
4.011527053991436054e-01 3.216469425509141944e-01
4.053676912499246110e-01 3.214140088607693180e-01
4.095079586006973305e-01 3.211843338688328831e-01
4.135763687830288360e-01 3.209577033509864452e-01
4.175756002226811980e-01 3.207339174649210256e-01
4.215081642607243495e-01 3.205127897083700494e-01
4.253764192913762066e-01 3.202941459633539267e-01
4.291825834274339835e-01 3.200778236182652003e-01
4.329287458738719785e-01 3.198636707605028162e-01
4.366168771647850333e-01 3.196515454331446127e-01
4.402488383974756947e-01 3.194413149498305238e-01
4.438263895794218317e-01 3.192328552626374494e-01
4.438263895794218317e-01 3.192328552626374494e-01
5.267136751351993995e-01 3.138129858935329031e-01
5.876024867932428952e-01 3.086549500560060166e-01
6.348507086634161967e-01 3.035834549847180597e-01
6.727019110065667329e-01 2.986341434439745424e-01
7.037119762247385779e-01 2.938594093638209337e-01
7.295630919198609066e-01 2.892941775428042317e-01
7.514230699565273008e-01 2.849551397450853507e-01
7.701325873718505299e-01 2.808458749287844336e-01
7.863134610868857122e-01 2.769616789327223327e-01
8.004356924141322605e-01 2.732930612851435792e-01
8.128610110730331018e-01 2.698280543027742895e-01
8.238721762223989442e-01 2.665536665268455341e-01
8.336932491182499350e-01 2.634567648099320758e-01
8.425039427482691190e-01 2.605245882139119451e-01
8.504499773342416580e-01 2.577450295190755192e-01
8.576506802047286770e-01 2.551067724455047814e-01
8.642046470111282019e-01 2.525993408944608998e-01
8.701940155587490899e-01 2.502130958843010733e-01
8.756877315749667101e-01 2.479392026277094097e-01
8.807440719415551289e-01 2.457695817633434587e-01
8.854126141334530686e-01 2.436968533918262847e-01
8.897357878977837364e-01 2.417142791615558839e-01
8.937501084649784877e-01 2.398157054941764676e-01
8.974871646121436175e-01 2.379955096807799542e-01
9.009744163046612409e-01 2.362485497301592130e-01
9.042358431724382140e-01 2.345701183260197054e-01
9.072924752131580339e-01 2.329559009334276065e-01
9.101628298176061005e-01 2.314019379104192697e-01
9.128632737624839955e-01 2.299045903801274215e-01
9.154083247099871201e-01 2.284605095706807310e-01
9.178109036336355997e-01 2.270666093143505759e-01
9.200825472008947736e-01 2.257200414010350487e-01
9.222335873000339079e-01 2.244181734958377861e-01
9.242733034668400016e-01 2.231585693510013957e-01
9.262100528469634497e-01 2.219389710654694758e-01
9.280513814483167812e-01 2.207572831688598136e-01
9.298041197401046842e-01 2.196115583294356022e-01
9.314744650993913577e-01 2.184999845071111391e-01
9.330680531611922346e-01 2.174208733922698977e-01
9.345900197700189871e-01 2.163726499891061861e-01
9.360450549411283294e-01 2.153538432183003115e-01
9.374374500044588832e-01 2.143630774282552220e-01
9.387711389120209082e-01 2.133990647168793331e-01
9.400497345319970277e-01 2.124605979772245523e-01
9.412765606231161541e-01 2.115465445902806052e-01
9.424546800756021803e-01 2.106558406970234498e-01
9.435869199160795695e-01 2.097874859895856037e-01
9.446758934996788426e-01 2.089405389682342518e-01
9.457240202506297377e-01 2.081141126168456756e-01
9.457240202506297377e-01 2.081141126168456756e-01
9.543826216327132572e-01 2.008153085244379354e-01
9.606739245977929942e-01 1.948798935705613189e-01
9.654493804285508851e-01 1.899206585055946972e-01
9.691965261076728178e-01 1.856893218772381615e-01
9.722144055988323208e-01 1.820183819997575059e-01
9.746965328894674485e-01 1.787901530088407132e-01
9.767736190671203467e-01 1.759191656566955753e-01
9.785371118991186279e-01 1.733416173773615343e-01
9.800528942114116182e-01 1.710087623537181190e-01
9.813696255416960446e-01 1.688826130740553877e-01
9.825240199901132954e-01 1.669330548180083529e-01
9.835442966659457831e-01 1.651358547751549666e-01
9.844525002387426449e-01 1.634712551851796591e-01
9.852661006988119308e-01 1.619229580540351154e-01
9.859991205414159188e-01 1.604773786772317190e-01
9.866629445218146888e-01 1.591230875994951444e-01
9.872669115475333212e-01 1.578503871695155492e-01
9.878187541265599503e-01 1.566509858678023781e-01
9.883249292720528434e-01 1.555177447514083378e-01
9.887908708918411449e-01 1.544444778346396041e-01
9.892211845612118859e-01 1.534257933223988624e-01
9.896197994553683763e-01 1.524569661477408467e-01
9.899900880415419824e-01 1.515338347544697428e-01
9.903349612366086907e-01 1.506527168434519670e-01
9.906569447013364726e-01 1.498103400877320301e-01
9.909582404926351451e-01 1.490037847636537516e-01
9.912407772492949354e-01 1.482304359429059970e-01
9.915062513235044506e-01 1.474879434125523914e-01
9.917561607076428309e-01 1.467741878846827996e-01
9.919918331863435412e-01 1.460872523581741578e-01
9.922144498284506398e-01 1.454253977264381714e-01
9.924250646945649290e-01 1.447870419044764156e-01
9.926246214523394285e-01 1.441707418885888881e-01
9.928139674511785584e-01 1.435751782724077885e-01
9.929938656979816480e-01 1.429991418301411188e-01
9.931650050902280924e-01 1.424415218475379163e-01
9.933280091951567359e-01 1.419012959368456395e-01
9.934834438102586596e-01 1.413775211169865376e-01
9.936318234981752484e-01 1.408693259767150319e-01
9.937736172543500945e-01 1.403759037681217847e-01
9.939092534389868394e-01 1.398965063022937771e-01
9.940391240823556185e-01 1.394304385389115719e-01
9.941635886541355660e-01 1.389770537780635473e-01
9.942829773732725362e-01 1.385357493763808290e-01
9.943975941223868187e-01 1.381059629209859252e-01
9.945077190204848483e-01 1.376871688042735353e-01
9.946136107001239957e-01 1.372788751506889560e-01
9.947155083277011700e-01 1.368806210533435319e-01
9.948136334000913239e-01 1.364919740840815077e-01
9.948136334000913239e-01 1.364919740840815077e-01
9.956262455748596807e-01 1.330551945132974201e-01
9.962191716554905652e-01 1.302496019172305342e-01
9.966708256586263026e-01 1.278937280194706594e-01
9.970262855408446034e-01 1.258727573070807515e-01
9.973133022298105166e-01 1.241098087573612313e-01
9.975498929130164338e-01 1.225510821329776762e-01
9.977482636040569952e-01 1.211575760365897897e-01
9.979169766188042967e-01 1.199001875741958351e-01
9.980622154401678214e-01 1.187566696020427720e-01
9.981885569813269132e-01 1.177096643084774019e-01
9.982994613951492457e-01 1.167453888031368403e-01
9.983975930148923927e-01 1.158527308208083528e-01
9.984850366491803131e-01 1.150226108587941165e-01
9.985634469827460169e-01 1.142475223278916208e-01
9.986341540329174427e-01 1.135211936007178429e-01
9.986982390353091876e-01 1.128383353650972559e-01
9.987565899991324159e-01 1.121944488415549945e-01
9.988099430145613855e-01 1.115856781867597819e-01
9.988589133995775526e-01 1.110086954806588644e-01
9.989040194872838008e-01 1.104606100847952271e-01
9.989457010046823848e-01 1.099388964659789580e-01
9.989843334258553531e-01 1.094413361770184140e-01
9.990202392910982887e-01 1.089659708095312846e-01
9.990536972153044593e-01 1.085110635359469583e-01
9.990849491174433883e-01 1.080750674375741682e-01
9.991142060680996417e-01 1.076565992403085842e-01
9.991416530531829210e-01 1.072544173938918127e-01
9.991674528818863532e-01 1.068674036661610843e-01
9.991917494124769039e-01 1.064945476014108328e-01
9.992146702310200634e-01 1.061349333277975676e-01
9.992363288882029071e-01 1.057877283030953658e-01
9.992568267771717583e-01 1.054521736691331063e-01
9.992762547182983957e-01 1.051275759485738592e-01
9.992946943011027372e-01 1.048132998672496874e-01
9.993122190283518780e-01 1.045087621253642379e-01
9.993288952935879266e-01 1.042134259717079486e-01
9.993447832194489733e-01 1.039267964606048616e-01
9.993599373814219256e-01 1.036484162919803498e-01
9.993744074327637339e-01 1.033778621509255369e-01
9.993882386470879231e-01 1.031147414771025339e-01
9.994014723908173359e-01 1.028586896052047645e-01
9.994141465355621534e-01 1.026093672267985313e-01
9.994262958195120339e-01 1.023664581314965849e-01
9.994379521648221187e-01 1.021296671915980780e-01
9.994491449574796071e-01 1.018987185596279266e-01
9.994599012937083193e-01 1.016733540524165647e-01
9.994702461993271170e-01 1.014533316993956602e-01
9.994802028232231406e-01 1.012384244353647517e-01
9.994897926100589913e-01 1.010284189211214101e-01
9.994897926100589913e-01 1.010284189211214101e-01
9.999999999999363842e-01 3.602851534974912256e-02
9.999999999999698019e-01 3.511913638045181807e-02
9.999999999999803491e-01 3.460852412659650573e-02
9.999999999999854561e-01 3.425530795881392976e-02
9.999999999999886757e-01 3.398634423863449577e-02
9.999999999999906741e-01 3.376975428126095108e-02
9.999999999999921174e-01 3.358880928152513379e-02
9.999999999999930056e-01 3.343365456936509689e-02
9.999999999999940048e-01 3.329800369288628270e-02
9.999999999999945599e-01 3.317760509649741313e-02
9.999999999999951150e-01 3.306945166689158333e-02
9.999999999999956701e-01 3.297133963032419096e-02
9.999999999999960032e-01 3.288160669389653123e-02
9.999999999999962252e-01 3.279896866811085610e-02
9.999999999999965583e-01 3.272241327674414724e-02
9.999999999999966693e-01 3.265112872977706665e-02
9.999999999999967804e-01 3.258445425767088344e-02
9.999999999999968914e-01 3.252184498333152846e-02
9.999999999999972244e-01 3.246284642440269014e-02
9.999999999999974465e-01 3.240707562660344321e-02
9.999999999999974465e-01 3.235420696388537770e-02
9.999999999999976685e-01 3.230396128743726752e-02
9.999999999999977796e-01 3.225609751988049029e-02
9.999999999999977796e-01 3.221040606295960673e-02
9.999999999999980016e-01 3.216670356937272740e-02
9.999999999999980016e-01 3.212482875399969712e-02
9.999999999999981126e-01 3.208463900643972189e-02
9.999999999999983347e-01 3.204600762798772567e-02
9.999999999999982236e-01 3.200882156005934592e-02
9.999999999999982236e-01 3.197297950294845925e-02
9.999999999999983347e-01 3.193839034724084425e-02
9.999999999999984457e-01 3.190497185764171184e-02
9.999999999999984457e-01 3.187264956207950389e-02
9.999999999999984457e-01 3.184135580889598666e-02
9.999999999999985567e-01 3.181102896255364604e-02
9.999999999999984457e-01 3.178161271417960509e-02
9.999999999999985567e-01 3.175305548785190002e-02
9.999999999999985567e-01 3.172530992713335635e-02
9.999999999999987788e-01 3.169833244920358672e-02
9.999999999999987788e-01 3.167208285620314034e-02
9.999999999999987788e-01 3.164652399521702270e-02
9.999999999999986677e-01 3.162162145978468508e-02
9.999999999999987788e-01 3.159734332700698395e-02
9.999999999999990008e-01 3.157365992528390203e-02
9.999999999999987788e-01 3.155054362850596289e-02
9.999999999999988898e-01 3.152796867317100155e-02
9.999999999999988898e-01 3.150591099543435802e-02
9.999999999999987788e-01 3.148434808554598230e-02
9.999999999999990008e-01 3.146325885749883672e-02
1.000000000000000000e+00 0.000000000000000000e+00


==> anc/gn3_lifshitzPoint_reg1,-1_bluepoints.dat <==
\Lambda, \mu, T
1, 0.44382638957942183, 0.31923285526263745
2, 0.7157595944418185, 0.2918031925879037
3, 0.8115548578574765, 0.2702034005074763
5, 0.8888029759863151, 0.2421473839200574
12, 0.9550214895173958, 0.2002395295070301
100, 0.9948136334000913, 0.1364919740840815
1e5, 0.9999949550111663, 0.06707786104330284
\infty, 1, 0


==> anc/local_minimum_hbp.dat <==
0 0 -4.82734118e-07
1 0 -4.34592164e-02
2 0 -8.40837302e-02
3 0 -1.19667271e-01
4 0 -1.49038450e-01
5 0 -1.72109810e-01
6 0 -1.89573022e-01
7 0 -2.02443987e-01
8 0 -2.11712836e-01
9 0 -2.18226985e-01
10 0 -2.22705374e-01
11 0 -2.25754378e-01
12 0 -2.27827743e-01
13 0 -2.29202430e-01
14 0 -2.30003894e-01
15 0 -2.30268520e-01
16 0 -2.30003014e-01
17 0 -2.29202304e-01
18 0 -2.27828463e-01
19 0 -2.25754214e-01
20 0 -2.22704915e-01
21 0 -2.18227127e-01
22 0 -2.11713137e-01
23 0 -2.02443559e-01
24 0 -1.89572691e-01
25 0 -1.72109817e-01
26 0 -1.49038328e-01
27 0 -1.19666924e-01
28 0 -8.40836351e-02
29 0 -4.34588838e-02
30 0 1.45915434e-07
31 0 4.34590797e-02
32 0 8.40839537e-02
33 0 1.19667202e-01
34 0 1.49038432e-01
35 0 1.72109904e-01
36 0 1.89572941e-01
37 0 2.02443660e-01
38 0 2.11712931e-01
39 0 2.18227380e-01
40 0 2.22705314e-01
41 0 2.25753955e-01
42 0 2.27827872e-01
43 0 2.29202751e-01
44 0 2.30003617e-01
45 0 2.30268263e-01
46 0 2.30003285e-01
47 0 2.29202543e-01
48 0 2.27828095e-01
49 0 2.25754029e-01
50 0 2.22705203e-01
51 0 2.18227377e-01
52 0 2.11712965e-01
53 0 2.02443474e-01
54 0 1.89572835e-01
55 0 1.72109859e-01
56 0 1.49037993e-01
57 0 1.19666768e-01
58 0 8.40839235e-02
59 0 4.34588470e-02
0 1 -4.82734118e-07
1 1 -4.34592164e-02
2 1 -8.40837302e-02
3 1 -1.19667271e-01
4 1 -1.49038450e-01
5 1 -1.72109810e-01
6 1 -1.89573022e-01
7 1 -2.02443987e-01
8 1 -2.11712836e-01
9 1 -2.18226985e-01
10 1 -2.22705374e-01
11 1 -2.25754378e-01
12 1 -2.27827743e-01
13 1 -2.29202430e-01
14 1 -2.30003894e-01
15 1 -2.30268520e-01
16 1 -2.30003014e-01
17 1 -2.29202304e-01
18 1 -2.27828463e-01
19 1 -2.25754214e-01
20 1 -2.22704915e-01
21 1 -2.18227127e-01
22 1 -2.11713137e-01
23 1 -2.02443559e-01
24 1 -1.89572691e-01
25 1 -1.72109817e-01
26 1 -1.49038328e-01
27 1 -1.19666924e-01
28 1 -8.40836351e-02
29 1 -4.34588838e-02
30 1 1.45915434e-07
31 1 4.34590797e-02
32 1 8.40839537e-02
33 1 1.19667202e-01
34 1 1.49038432e-01
35 1 1.72109904e-01
36 1 1.89572941e-01
37 1 2.02443660e-01
38 1 2.11712931e-01
39 1 2.18227380e-01
40 1 2.22705314e-01
41 1 2.25753955e-01
42 1 2.27827872e-01
43 1 2.29202751e-01
44 1 2.30003617e-01
45 1 2.30268263e-01
46 1 2.30003285e-01
47 1 2.29202543e-01
48 1 2.27828095e-01
49 1 2.25754029e-01
50 1 2.22705203e-01
51 1 2.18227377e-01
52 1 2.11712965e-01
53 1 2.02443474e-01
54 1 1.89572835e-01
55 1 1.72109859e-01
56 1 1.49037993e-01
57 1 1.19666768e-01
58 1 8.40839235e-02
59 1 4.34588470e-02
0 2 -4.82734118e-07
1 2 -4.34592164e-02
2 2 -8.40837302e-02
3 2 -1.19667271e-01
4 2 -1.49038450e-01
5 2 -1.72109810e-01
6 2 -1.89573022e-01
7 2 -2.02443987e-01
8 2 -2.11712836e-01
9 2 -2.18226985e-01
10 2 -2.22705374e-01
11 2 -2.25754378e-01
12 2 -2.27827743e-01
13 2 -2.29202430e-01
14 2 -2.30003894e-01
15 2 -2.30268520e-01
16 2 -2.30003014e-01
17 2 -2.29202304e-01
18 2 -2.27828463e-01
19 2 -2.25754214e-01
20 2 -2.22704915e-01
21 2 -2.18227127e-01
22 2 -2.11713137e-01
23 2 -2.02443559e-01
24 2 -1.89572691e-01
25 2 -1.72109817e-01
26 2 -1.49038328e-01
27 2 -1.19666924e-01
28 2 -8.40836351e-02
29 2 -4.34588838e-02
30 2 1.45915434e-07
31 2 4.34590797e-02
32 2 8.40839537e-02
33 2 1.19667202e-01
34 2 1.49038432e-01
35 2 1.72109904e-01
36 2 1.89572941e-01
37 2 2.02443660e-01
38 2 2.11712931e-01
39 2 2.18227380e-01
40 2 2.22705314e-01
41 2 2.25753955e-01
42 2 2.27827872e-01
43 2 2.29202751e-01
44 2 2.30003617e-01
45 2 2.30268263e-01
46 2 2.30003285e-01
47 2 2.29202543e-01
48 2 2.27828095e-01
49 2 2.25754029e-01
50 2 2.22705203e-01
51 2 2.18227377e-01
52 2 2.11712965e-01
53 2 2.02443474e-01
54 2 1.89572835e-01
55 2 1.72109859e-01
56 2 1.49037993e-01
57 2 1.19666768e-01
58 2 8.40839235e-02
59 2 4.34588470e-02
0 3 -4.82734118e-07
1 3 -4.34592164e-02
2 3 -8.40837302e-02
3 3 -1.19667271e-01
4 3 -1.49038450e-01
5 3 -1.72109810e-01
6 3 -1.89573022e-01
7 3 -2.02443987e-01
8 3 -2.11712836e-01
9 3 -2.18226985e-01
10 3 -2.22705374e-01
11 3 -2.25754378e-01
12 3 -2.27827743e-01
13 3 -2.29202430e-01
14 3 -2.30003894e-01
15 3 -2.30268520e-01
16 3 -2.30003014e-01
17 3 -2.29202304e-01
18 3 -2.27828463e-01
19 3 -2.25754214e-01
20 3 -2.22704915e-01
21 3 -2.18227127e-01
22 3 -2.11713137e-01
23 3 -2.02443559e-01
24 3 -1.89572691e-01
25 3 -1.72109817e-01
26 3 -1.49038328e-01
27 3 -1.19666924e-01
28 3 -8.40836351e-02
29 3 -4.34588838e-02
30 3 1.45915434e-07
31 3 4.34590797e-02
32 3 8.40839537e-02
33 3 1.19667202e-01
34 3 1.49038432e-01
35 3 1.72109904e-01
36 3 1.89572941e-01
37 3 2.02443660e-01
38 3 2.11712931e-01
39 3 2.18227380e-01
40 3 2.22705314e-01
41 3 2.25753955e-01
42 3 2.27827872e-01
43 3 2.29202751e-01
44 3 2.30003617e-01
45 3 2.30268263e-01
46 3 2.30003285e-01
47 3 2.29202543e-01
48 3 2.27828095e-01
49 3 2.25754029e-01
50 3 2.22705203e-01
51 3 2.18227377e-01
52 3 2.11712965e-01
53 3 2.02443474e-01
54 3 1.89572835e-01
55 3 1.72109859e-01
56 3 1.49037993e-01
57 3 1.19666768e-01
58 3 8.40839235e-02
59 3 4.34588470e-02
0 4 -4.82734118e-07
1 4 -4.34592164e-02
2 4 -8.40837302e-02
3 4 -1.19667271e-01
4 4 -1.49038450e-01
5 4 -1.72109810e-01
6 4 -1.89573022e-01
7 4 -2.02443987e-01
8 4 -2.11712836e-01
9 4 -2.18226985e-01
10 4 -2.22705374e-01
11 4 -2.25754378e-01
12 4 -2.27827743e-01
13 4 -2.29202430e-01
14 4 -2.30003894e-01
15 4 -2.30268520e-01
16 4 -2.30003014e-01
17 4 -2.29202304e-01
18 4 -2.27828463e-01
19 4 -2.25754214e-01
20 4 -2.22704915e-01
21 4 -2.18227127e-01
22 4 -2.11713137e-01
23 4 -2.02443559e-01
24 4 -1.89572691e-01
25 4 -1.72109817e-01
26 4 -1.49038328e-01
27 4 -1.19666924e-01
28 4 -8.40836351e-02
29 4 -4.34588838e-02
30 4 1.45915434e-07
31 4 4.34590797e-02
32 4 8.40839537e-02
33 4 1.19667202e-01
34 4 1.49038432e-01
35 4 1.72109904e-01
36 4 1.89572941e-01
37 4 2.02443660e-01
38 4 2.11712931e-01
39 4 2.18227380e-01
40 4 2.22705314e-01
41 4 2.25753955e-01
42 4 2.27827872e-01
43 4 2.29202751e-01
44 4 2.30003617e-01
45 4 2.30268263e-01
46 4 2.30003285e-01
47 4 2.29202543e-01
48 4 2.27828095e-01
49 4 2.25754029e-01
50 4 2.22705203e-01
51 4 2.18227377e-01
52 4 2.11712965e-01
53 4 2.02443474e-01
54 4 1.89572835e-01
55 4 1.72109859e-01
56 4 1.49037993e-01
57 4 1.19666768e-01
58 4 8.40839235e-02
59 4 4.34588470e-02
0 5 -4.82734118e-07
1 5 -4.34592164e-02
2 5 -8.40837302e-02
3 5 -1.19667271e-01
4 5 -1.49038450e-01
5 5 -1.72109810e-01
6 5 -1.89573022e-01
7 5 -2.02443987e-01
8 5 -2.11712836e-01
9 5 -2.18226985e-01
10 5 -2.22705374e-01
11 5 -2.25754378e-01
12 5 -2.27827743e-01
13 5 -2.29202430e-01
14 5 -2.30003894e-01
15 5 -2.30268520e-01
16 5 -2.30003014e-01
17 5 -2.29202304e-01
18 5 -2.27828463e-01
19 5 -2.25754214e-01
20 5 -2.22704915e-01
21 5 -2.18227127e-01
22 5 -2.11713137e-01
23 5 -2.02443559e-01
24 5 -1.89572691e-01
25 5 -1.72109817e-01
26 5 -1.49038328e-01
27 5 -1.19666924e-01
28 5 -8.40836351e-02
29 5 -4.34588838e-02
30 5 1.45915434e-07
31 5 4.34590797e-02
32 5 8.40839537e-02
33 5 1.19667202e-01
34 5 1.49038432e-01
35 5 1.72109904e-01
36 5 1.89572941e-01
37 5 2.02443660e-01
38 5 2.11712931e-01
39 5 2.18227380e-01
40 5 2.22705314e-01
41 5 2.25753955e-01
42 5 2.27827872e-01
43 5 2.29202751e-01
44 5 2.30003617e-01
45 5 2.30268263e-01
46 5 2.30003285e-01
47 5 2.29202543e-01
48 5 2.27828095e-01
49 5 2.25754029e-01
50 5 2.22705203e-01
51 5 2.18227377e-01
52 5 2.11712965e-01
53 5 2.02443474e-01
54 5 1.89572835e-01
55 5 1.72109859e-01
56 5 1.49037993e-01
57 5 1.19666768e-01
58 5 8.40839235e-02
59 5 4.34588470e-02
0 6 -4.82734118e-07
1 6 -4.34592164e-02
2 6 -8.40837302e-02
3 6 -1.19667271e-01
4 6 -1.49038450e-01
5 6 -1.72109810e-01
6 6 -1.89573022e-01
7 6 -2.02443987e-01
8 6 -2.11712836e-01
9 6 -2.18226985e-01
10 6 -2.22705374e-01
11 6 -2.25754378e-01
12 6 -2.27827743e-01
13 6 -2.29202430e-01
14 6 -2.30003894e-01
15 6 -2.30268520e-01
16 6 -2.30003014e-01
17 6 -2.29202304e-01
18 6 -2.27828463e-01
19 6 -2.25754214e-01
20 6 -2.22704915e-01
21 6 -2.18227127e-01
22 6 -2.11713137e-01
23 6 -2.02443559e-01
24 6 -1.89572691e-01
25 6 -1.72109817e-01
26 6 -1.49038328e-01
27 6 -1.19666924e-01
28 6 -8.40836351e-02
29 6 -4.34588838e-02
30 6 1.45915434e-07
31 6 4.34590797e-02
32 6 8.40839537e-02
33 6 1.19667202e-01
34 6 1.49038432e-01
35 6 1.72109904e-01
36 6 1.89572941e-01
37 6 2.02443660e-01
38 6 2.11712931e-01
39 6 2.18227380e-01
40 6 2.22705314e-01
41 6 2.25753955e-01
42 6 2.27827872e-01
43 6 2.29202751e-01
44 6 2.30003617e-01
45 6 2.30268263e-01
46 6 2.30003285e-01
47 6 2.29202543e-01
48 6 2.27828095e-01
49 6 2.25754029e-01
50 6 2.22705203e-01
51 6 2.18227377e-01
52 6 2.11712965e-01
53 6 2.02443474e-01
54 6 1.89572835e-01
55 6 1.72109859e-01
56 6 1.49037993e-01
57 6 1.19666768e-01
58 6 8.40839235e-02
59 6 4.34588470e-02
0 7 -4.82734118e-07
1 7 -4.34592164e-02
2 7 -8.40837302e-02
3 7 -1.19667271e-01
4 7 -1.49038450e-01
5 7 -1.72109810e-01
6 7 -1.89573022e-01
7 7 -2.02443987e-01
8 7 -2.11712836e-01
9 7 -2.18226985e-01
10 7 -2.22705374e-01
11 7 -2.25754378e-01
12 7 -2.27827743e-01
13 7 -2.29202430e-01
14 7 -2.30003894e-01
15 7 -2.30268520e-01
16 7 -2.30003014e-01
17 7 -2.29202304e-01
18 7 -2.27828463e-01
19 7 -2.25754214e-01
20 7 -2.22704915e-01
21 7 -2.18227127e-01
22 7 -2.11713137e-01
23 7 -2.02443559e-01
24 7 -1.89572691e-01
25 7 -1.72109817e-01
26 7 -1.49038328e-01
27 7 -1.19666924e-01
28 7 -8.40836351e-02
29 7 -4.34588838e-02
30 7 1.45915434e-07
31 7 4.34590797e-02
32 7 8.40839537e-02
33 7 1.19667202e-01
34 7 1.49038432e-01
35 7 1.72109904e-01
36 7 1.89572941e-01
37 7 2.02443660e-01
38 7 2.11712931e-01
39 7 2.18227380e-01
40 7 2.22705314e-01
41 7 2.25753955e-01
42 7 2.27827872e-01
43 7 2.29202751e-01
44 7 2.30003617e-01
45 7 2.30268263e-01
46 7 2.30003285e-01
47 7 2.29202543e-01
48 7 2.27828095e-01
49 7 2.25754029e-01
50 7 2.22705203e-01
51 7 2.18227377e-01
52 7 2.11712965e-01
53 7 2.02443474e-01
54 7 1.89572835e-01
55 7 1.72109859e-01
56 7 1.49037993e-01
57 7 1.19666768e-01
58 7 8.40839235e-02
59 7 4.34588470e-02
0 8 -4.82734118e-07
1 8 -4.34592164e-02
2 8 -8.40837302e-02
3 8 -1.19667271e-01
4 8 -1.49038450e-01
5 8 -1.72109810e-01
6 8 -1.89573022e-01
7 8 -2.02443987e-01
8 8 -2.11712836e-01
9 8 -2.18226985e-01
10 8 -2.22705374e-01
11 8 -2.25754378e-01
12 8 -2.27827743e-01
13 8 -2.29202430e-01
14 8 -2.30003894e-01
15 8 -2.30268520e-01
16 8 -2.30003014e-01
17 8 -2.29202304e-01
18 8 -2.27828463e-01
19 8 -2.25754214e-01
20 8 -2.22704915e-01
21 8 -2.18227127e-01
22 8 -2.11713137e-01
23 8 -2.02443559e-01
24 8 -1.89572691e-01
25 8 -1.72109817e-01
26 8 -1.49038328e-01
27 8 -1.19666924e-01
28 8 -8.40836351e-02
29 8 -4.34588838e-02
30 8 1.45915434e-07
31 8 4.34590797e-02
32 8 8.40839537e-02
33 8 1.19667202e-01
34 8 1.49038432e-01
35 8 1.72109904e-01
36 8 1.89572941e-01
37 8 2.02443660e-01
38 8 2.11712931e-01
39 8 2.18227380e-01
40 8 2.22705314e-01
41 8 2.25753955e-01
42 8 2.27827872e-01
43 8 2.29202751e-01
44 8 2.30003617e-01
45 8 2.30268263e-01
46 8 2.30003285e-01
47 8 2.29202543e-01
48 8 2.27828095e-01
49 8 2.25754029e-01
50 8 2.22705203e-01
51 8 2.18227377e-01
52 8 2.11712965e-01
53 8 2.02443474e-01
54 8 1.89572835e-01
55 8 1.72109859e-01
56 8 1.49037993e-01
57 8 1.19666768e-01
58 8 8.40839235e-02
59 8 4.34588470e-02
0 9 -4.82734118e-07
1 9 -4.34592164e-02
2 9 -8.40837302e-02
3 9 -1.19667271e-01
4 9 -1.49038450e-01
5 9 -1.72109810e-01
6 9 -1.89573022e-01
7 9 -2.02443987e-01
8 9 -2.11712836e-01
9 9 -2.18226985e-01
10 9 -2.22705374e-01
11 9 -2.25754378e-01
12 9 -2.27827743e-01
13 9 -2.29202430e-01
14 9 -2.30003894e-01
15 9 -2.30268520e-01
16 9 -2.30003014e-01
17 9 -2.29202304e-01
18 9 -2.27828463e-01
19 9 -2.25754214e-01
20 9 -2.22704915e-01
21 9 -2.18227127e-01
22 9 -2.11713137e-01
23 9 -2.02443559e-01
24 9 -1.89572691e-01
25 9 -1.72109817e-01
26 9 -1.49038328e-01
27 9 -1.19666924e-01
28 9 -8.40836351e-02
29 9 -4.34588838e-02
30 9 1.45915434e-07
31 9 4.34590797e-02
32 9 8.40839537e-02
33 9 1.19667202e-01
34 9 1.49038432e-01
35 9 1.72109904e-01
36 9 1.89572941e-01
37 9 2.02443660e-01
38 9 2.11712931e-01
39 9 2.18227380e-01
40 9 2.22705314e-01
41 9 2.25753955e-01
42 9 2.27827872e-01
43 9 2.29202751e-01
44 9 2.30003617e-01
45 9 2.30268263e-01
46 9 2.30003285e-01
47 9 2.29202543e-01
48 9 2.27828095e-01
49 9 2.25754029e-01
50 9 2.22705203e-01
51 9 2.18227377e-01
52 9 2.11712965e-01
53 9 2.02443474e-01
54 9 1.89572835e-01
55 9 1.72109859e-01
56 9 1.49037993e-01
57 9 1.19666768e-01
58 9 8.40839235e-02
59 9 4.34588470e-02
0 10 -4.82734118e-07
1 10 -4.34592164e-02
2 10 -8.40837302e-02
3 10 -1.19667271e-01
4 10 -1.49038450e-01
5 10 -1.72109810e-01
6 10 -1.89573022e-01
7 10 -2.02443987e-01
8 10 -2.11712836e-01
9 10 -2.18226985e-01
10 10 -2.22705374e-01
11 10 -2.25754378e-01
12 10 -2.27827743e-01
13 10 -2.29202430e-01
14 10 -2.30003894e-01
15 10 -2.30268520e-01
16 10 -2.30003014e-01
17 10 -2.29202304e-01
18 10 -2.27828463e-01
19 10 -2.25754214e-01
20 10 -2.22704915e-01
21 10 -2.18227127e-01
22 10 -2.11713137e-01
23 10 -2.02443559e-01
24 10 -1.89572691e-01
25 10 -1.72109817e-01
26 10 -1.49038328e-01
27 10 -1.19666924e-01
28 10 -8.40836351e-02
29 10 -4.34588838e-02
30 10 1.45915434e-07
31 10 4.34590797e-02
32 10 8.40839537e-02
33 10 1.19667202e-01
34 10 1.49038432e-01
35 10 1.72109904e-01
36 10 1.89572941e-01
37 10 2.02443660e-01
38 10 2.11712931e-01
39 10 2.18227380e-01
40 10 2.22705314e-01
41 10 2.25753955e-01
42 10 2.27827872e-01
43 10 2.29202751e-01
44 10 2.30003617e-01
45 10 2.30268263e-01
46 10 2.30003285e-01
47 10 2.29202543e-01
48 10 2.27828095e-01
49 10 2.25754029e-01
50 10 2.22705203e-01
51 10 2.18227377e-01
52 10 2.11712965e-01
53 10 2.02443474e-01
54 10 1.89572835e-01
55 10 1.72109859e-01
56 10 1.49037993e-01
57 10 1.19666768e-01
58 10 8.40839235e-02
59 10 4.34588470e-02
0 11 -4.82734118e-07
1 11 -4.34592164e-02
2 11 -8.40837302e-02
3 11 -1.19667271e-01
4 11 -1.49038450e-01
5 11 -1.72109810e-01
6 11 -1.89573022e-01
7 11 -2.02443987e-01
8 11 -2.11712836e-01
9 11 -2.18226985e-01
10 11 -2.22705374e-01
11 11 -2.25754378e-01
12 11 -2.27827743e-01
13 11 -2.29202430e-01
14 11 -2.30003894e-01
15 11 -2.30268520e-01
16 11 -2.30003014e-01
17 11 -2.29202304e-01
18 11 -2.27828463e-01
19 11 -2.25754214e-01
20 11 -2.22704915e-01
21 11 -2.18227127e-01
22 11 -2.11713137e-01
23 11 -2.02443559e-01
24 11 -1.89572691e-01
25 11 -1.72109817e-01
26 11 -1.49038328e-01
27 11 -1.19666924e-01
28 11 -8.40836351e-02
29 11 -4.34588838e-02
30 11 1.45915434e-07
31 11 4.34590797e-02
32 11 8.40839537e-02
33 11 1.19667202e-01
34 11 1.49038432e-01
35 11 1.72109904e-01
36 11 1.89572941e-01
37 11 2.02443660e-01
38 11 2.11712931e-01
39 11 2.18227380e-01
40 11 2.22705314e-01
41 11 2.25753955e-01
42 11 2.27827872e-01
43 11 2.29202751e-01
44 11 2.30003617e-01
45 11 2.30268263e-01
46 11 2.30003285e-01
47 11 2.29202543e-01
48 11 2.27828095e-01
49 11 2.25754029e-01
50 11 2.22705203e-01
51 11 2.18227377e-01
52 11 2.11712965e-01
53 11 2.02443474e-01
54 11 1.89572835e-01
55 11 1.72109859e-01
56 11 1.49037993e-01
57 11 1.19666768e-01
58 11 8.40839235e-02
59 11 4.34588470e-02
0 12 -4.82734118e-07
1 12 -4.34592164e-02
2 12 -8.40837302e-02
3 12 -1.19667271e-01
4 12 -1.49038450e-01
5 12 -1.72109810e-01
6 12 -1.89573022e-01
7 12 -2.02443987e-01
8 12 -2.11712836e-01
9 12 -2.18226985e-01
10 12 -2.22705374e-01
11 12 -2.25754378e-01
12 12 -2.27827743e-01
13 12 -2.29202430e-01
14 12 -2.30003894e-01
15 12 -2.30268520e-01
16 12 -2.30003014e-01
17 12 -2.29202304e-01
18 12 -2.27828463e-01
19 12 -2.25754214e-01
20 12 -2.22704915e-01
21 12 -2.18227127e-01
22 12 -2.11713137e-01
23 12 -2.02443559e-01
24 12 -1.89572691e-01
25 12 -1.72109817e-01
26 12 -1.49038328e-01
27 12 -1.19666924e-01
28 12 -8.40836351e-02
29 12 -4.34588838e-02
30 12 1.45915434e-07
31 12 4.34590797e-02
32 12 8.40839537e-02
33 12 1.19667202e-01
34 12 1.49038432e-01
35 12 1.72109904e-01
36 12 1.89572941e-01
37 12 2.02443660e-01
38 12 2.11712931e-01
39 12 2.18227380e-01
40 12 2.22705314e-01
41 12 2.25753955e-01
42 12 2.27827872e-01
43 12 2.29202751e-01
44 12 2.30003617e-01
45 12 2.30268263e-01
46 12 2.30003285e-01
47 12 2.29202543e-01
48 12 2.27828095e-01
49 12 2.25754029e-01
50 12 2.22705203e-01
51 12 2.18227377e-01
52 12 2.11712965e-01
53 12 2.02443474e-01
54 12 1.89572835e-01
55 12 1.72109859e-01
56 12 1.49037993e-01
57 12 1.19666768e-01
58 12 8.40839235e-02
59 12 4.34588470e-02
0 13 -4.82734118e-07
1 13 -4.34592164e-02
2 13 -8.40837302e-02
3 13 -1.19667271e-01
4 13 -1.49038450e-01
5 13 -1.72109810e-01
6 13 -1.89573022e-01
7 13 -2.02443987e-01
8 13 -2.11712836e-01
9 13 -2.18226985e-01
10 13 -2.22705374e-01
11 13 -2.25754378e-01
12 13 -2.27827743e-01
13 13 -2.29202430e-01
14 13 -2.30003894e-01
15 13 -2.30268520e-01
16 13 -2.30003014e-01
17 13 -2.29202304e-01
18 13 -2.27828463e-01
19 13 -2.25754214e-01
20 13 -2.22704915e-01
21 13 -2.18227127e-01
22 13 -2.11713137e-01
23 13 -2.02443559e-01
24 13 -1.89572691e-01
25 13 -1.72109817e-01
26 13 -1.49038328e-01
27 13 -1.19666924e-01
28 13 -8.40836351e-02
29 13 -4.34588838e-02
30 13 1.45915434e-07
31 13 4.34590797e-02
32 13 8.40839537e-02
33 13 1.19667202e-01
34 13 1.49038432e-01
35 13 1.72109904e-01
36 13 1.89572941e-01
37 13 2.02443660e-01
38 13 2.11712931e-01
39 13 2.18227380e-01
40 13 2.22705314e-01
41 13 2.25753955e-01
42 13 2.27827872e-01
43 13 2.29202751e-01
44 13 2.30003617e-01
45 13 2.30268263e-01
46 13 2.30003285e-01
47 13 2.29202543e-01
48 13 2.27828095e-01
49 13 2.25754029e-01
50 13 2.22705203e-01
51 13 2.18227377e-01
52 13 2.11712965e-01
53 13 2.02443474e-01
54 13 1.89572835e-01
55 13 1.72109859e-01
56 13 1.49037993e-01
57 13 1.19666768e-01
58 13 8.40839235e-02
59 13 4.34588470e-02
0 14 -4.82734118e-07
1 14 -4.34592164e-02
2 14 -8.40837302e-02
3 14 -1.19667271e-01
4 14 -1.49038450e-01
5 14 -1.72109810e-01
6 14 -1.89573022e-01
7 14 -2.02443987e-01
8 14 -2.11712836e-01
9 14 -2.18226985e-01
10 14 -2.22705374e-01
11 14 -2.25754378e-01
12 14 -2.27827743e-01
13 14 -2.29202430e-01
14 14 -2.30003894e-01
15 14 -2.30268520e-01
16 14 -2.30003014e-01
17 14 -2.29202304e-01
18 14 -2.27828463e-01
19 14 -2.25754214e-01
20 14 -2.22704915e-01
21 14 -2.18227127e-01
22 14 -2.11713137e-01
23 14 -2.02443559e-01
24 14 -1.89572691e-01
25 14 -1.72109817e-01
26 14 -1.49038328e-01
27 14 -1.19666924e-01
28 14 -8.40836351e-02
29 14 -4.34588838e-02
30 14 1.45915434e-07
31 14 4.34590797e-02
32 14 8.40839537e-02
33 14 1.19667202e-01
34 14 1.49038432e-01
35 14 1.72109904e-01
36 14 1.89572941e-01
37 14 2.02443660e-01
38 14 2.11712931e-01
39 14 2.18227380e-01
40 14 2.22705314e-01
41 14 2.25753955e-01
42 14 2.27827872e-01
43 14 2.29202751e-01
44 14 2.30003617e-01
45 14 2.30268263e-01
46 14 2.30003285e-01
47 14 2.29202543e-01
48 14 2.27828095e-01
49 14 2.25754029e-01
50 14 2.22705203e-01
51 14 2.18227377e-01
52 14 2.11712965e-01
53 14 2.02443474e-01
54 14 1.89572835e-01
55 14 1.72109859e-01
56 14 1.49037993e-01
57 14 1.19666768e-01
58 14 8.40839235e-02
59 14 4.34588470e-02
0 15 -4.82734118e-07
1 15 -4.34592164e-02
2 15 -8.40837302e-02
3 15 -1.19667271e-01
4 15 -1.49038450e-01
5 15 -1.72109810e-01
6 15 -1.89573022e-01
7 15 -2.02443987e-01
8 15 -2.11712836e-01
9 15 -2.18226985e-01
10 15 -2.22705374e-01
11 15 -2.25754378e-01
12 15 -2.27827743e-01
13 15 -2.29202430e-01
14 15 -2.30003894e-01
15 15 -2.30268520e-01
16 15 -2.30003014e-01
17 15 -2.29202304e-01
18 15 -2.27828463e-01
19 15 -2.25754214e-01
20 15 -2.22704915e-01
21 15 -2.18227127e-01
22 15 -2.11713137e-01
23 15 -2.02443559e-01
24 15 -1.89572691e-01
25 15 -1.72109817e-01
26 15 -1.49038328e-01
27 15 -1.19666924e-01
28 15 -8.40836351e-02
29 15 -4.34588838e-02
30 15 1.45915434e-07
31 15 4.34590797e-02
32 15 8.40839537e-02
33 15 1.19667202e-01
34 15 1.49038432e-01
35 15 1.72109904e-01
36 15 1.89572941e-01
37 15 2.02443660e-01
38 15 2.11712931e-01
39 15 2.18227380e-01
40 15 2.22705314e-01
41 15 2.25753955e-01
42 15 2.27827872e-01
43 15 2.29202751e-01
44 15 2.30003617e-01
45 15 2.30268263e-01
46 15 2.30003285e-01
47 15 2.29202543e-01
48 15 2.27828095e-01
49 15 2.25754029e-01
50 15 2.22705203e-01
51 15 2.18227377e-01
52 15 2.11712965e-01
53 15 2.02443474e-01
54 15 1.89572835e-01
55 15 1.72109859e-01
56 15 1.49037993e-01
57 15 1.19666768e-01
58 15 8.40839235e-02
59 15 4.34588470e-02
0 16 -4.82734118e-07
1 16 -4.34592164e-02
2 16 -8.40837302e-02
3 16 -1.19667271e-01
4 16 -1.49038450e-01
5 16 -1.72109810e-01
6 16 -1.89573022e-01
7 16 -2.02443987e-01
8 16 -2.11712836e-01
9 16 -2.18226985e-01
10 16 -2.22705374e-01
11 16 -2.25754378e-01
12 16 -2.27827743e-01
13 16 -2.29202430e-01
14 16 -2.30003894e-01
15 16 -2.30268520e-01
16 16 -2.30003014e-01
17 16 -2.29202304e-01
18 16 -2.27828463e-01
19 16 -2.25754214e-01
20 16 -2.22704915e-01
21 16 -2.18227127e-01
22 16 -2.11713137e-01
23 16 -2.02443559e-01
24 16 -1.89572691e-01
25 16 -1.72109817e-01
26 16 -1.49038328e-01
27 16 -1.19666924e-01
28 16 -8.40836351e-02
29 16 -4.34588838e-02
30 16 1.45915434e-07
31 16 4.34590797e-02
32 16 8.40839537e-02
33 16 1.19667202e-01
34 16 1.49038432e-01
35 16 1.72109904e-01
36 16 1.89572941e-01
37 16 2.02443660e-01
38 16 2.11712931e-01
39 16 2.18227380e-01
40 16 2.22705314e-01
41 16 2.25753955e-01
42 16 2.27827872e-01
43 16 2.29202751e-01
44 16 2.30003617e-01
45 16 2.30268263e-01
46 16 2.30003285e-01
47 16 2.29202543e-01
48 16 2.27828095e-01
49 16 2.25754029e-01
50 16 2.22705203e-01
51 16 2.18227377e-01
52 16 2.11712965e-01
53 16 2.02443474e-01
54 16 1.89572835e-01
55 16 1.72109859e-01
56 16 1.49037993e-01
57 16 1.19666768e-01
58 16 8.40839235e-02
59 16 4.34588470e-02
0 17 -4.82734118e-07
1 17 -4.34592164e-02
2 17 -8.40837302e-02
3 17 -1.19667271e-01
4 17 -1.49038450e-01
5 17 -1.72109810e-01
6 17 -1.89573022e-01
7 17 -2.02443987e-01
8 17 -2.11712836e-01
9 17 -2.18226985e-01
10 17 -2.22705374e-01
11 17 -2.25754378e-01
12 17 -2.27827743e-01
13 17 -2.29202430e-01
14 17 -2.30003894e-01
15 17 -2.30268520e-01
16 17 -2.30003014e-01
17 17 -2.29202304e-01
18 17 -2.27828463e-01
19 17 -2.25754214e-01
20 17 -2.22704915e-01
21 17 -2.18227127e-01
22 17 -2.11713137e-01
23 17 -2.02443559e-01
24 17 -1.89572691e-01
25 17 -1.72109817e-01
26 17 -1.49038328e-01
27 17 -1.19666924e-01
28 17 -8.40836351e-02
29 17 -4.34588838e-02
30 17 1.45915434e-07
31 17 4.34590797e-02
32 17 8.40839537e-02
33 17 1.19667202e-01
34 17 1.49038432e-01
35 17 1.72109904e-01
36 17 1.89572941e-01
37 17 2.02443660e-01
38 17 2.11712931e-01
39 17 2.18227380e-01
40 17 2.22705314e-01
41 17 2.25753955e-01
42 17 2.27827872e-01
43 17 2.29202751e-01
44 17 2.30003617e-01
45 17 2.30268263e-01
46 17 2.30003285e-01
47 17 2.29202543e-01
48 17 2.27828095e-01
49 17 2.25754029e-01
50 17 2.22705203e-01
51 17 2.18227377e-01
52 17 2.11712965e-01
53 17 2.02443474e-01
54 17 1.89572835e-01
55 17 1.72109859e-01
56 17 1.49037993e-01
57 17 1.19666768e-01
58 17 8.40839235e-02
59 17 4.34588470e-02
0 18 -4.82734118e-07
1 18 -4.34592164e-02
2 18 -8.40837302e-02
3 18 -1.19667271e-01
4 18 -1.49038450e-01
5 18 -1.72109810e-01
6 18 -1.89573022e-01
7 18 -2.02443987e-01
8 18 -2.11712836e-01
9 18 -2.18226985e-01
10 18 -2.22705374e-01
11 18 -2.25754378e-01
12 18 -2.27827743e-01
13 18 -2.29202430e-01
14 18 -2.30003894e-01
15 18 -2.30268520e-01
16 18 -2.30003014e-01
17 18 -2.29202304e-01
18 18 -2.27828463e-01
19 18 -2.25754214e-01
20 18 -2.22704915e-01
21 18 -2.18227127e-01
22 18 -2.11713137e-01
23 18 -2.02443559e-01
24 18 -1.89572691e-01
25 18 -1.72109817e-01
26 18 -1.49038328e-01
27 18 -1.19666924e-01
28 18 -8.40836351e-02
29 18 -4.34588838e-02
30 18 1.45915434e-07
31 18 4.34590797e-02
32 18 8.40839537e-02
33 18 1.19667202e-01
34 18 1.49038432e-01
35 18 1.72109904e-01
36 18 1.89572941e-01
37 18 2.02443660e-01
38 18 2.11712931e-01
39 18 2.18227380e-01
40 18 2.22705314e-01
41 18 2.25753955e-01
42 18 2.27827872e-01
43 18 2.29202751e-01
44 18 2.30003617e-01
45 18 2.30268263e-01
46 18 2.30003285e-01
47 18 2.29202543e-01
48 18 2.27828095e-01
49 18 2.25754029e-01
50 18 2.22705203e-01
51 18 2.18227377e-01
52 18 2.11712965e-01
53 18 2.02443474e-01
54 18 1.89572835e-01
55 18 1.72109859e-01
56 18 1.49037993e-01
57 18 1.19666768e-01
58 18 8.40839235e-02
59 18 4.34588470e-02
0 19 -4.82734118e-07
1 19 -4.34592164e-02
2 19 -8.40837302e-02
3 19 -1.19667271e-01
4 19 -1.49038450e-01
5 19 -1.72109810e-01
6 19 -1.89573022e-01
7 19 -2.02443987e-01
8 19 -2.11712836e-01
9 19 -2.18226985e-01
10 19 -2.22705374e-01
11 19 -2.25754378e-01
12 19 -2.27827743e-01
13 19 -2.29202430e-01
14 19 -2.30003894e-01
15 19 -2.30268520e-01
16 19 -2.30003014e-01
17 19 -2.29202304e-01
18 19 -2.27828463e-01
19 19 -2.25754214e-01
20 19 -2.22704915e-01
21 19 -2.18227127e-01
22 19 -2.11713137e-01
23 19 -2.02443559e-01
24 19 -1.89572691e-01
25 19 -1.72109817e-01
26 19 -1.49038328e-01
27 19 -1.19666924e-01
28 19 -8.40836351e-02
29 19 -4.34588838e-02
30 19 1.45915434e-07
31 19 4.34590797e-02
32 19 8.40839537e-02
33 19 1.19667202e-01
34 19 1.49038432e-01
35 19 1.72109904e-01
36 19 1.89572941e-01
37 19 2.02443660e-01
38 19 2.11712931e-01
39 19 2.18227380e-01
40 19 2.22705314e-01
41 19 2.25753955e-01
42 19 2.27827872e-01
43 19 2.29202751e-01
44 19 2.30003617e-01
45 19 2.30268263e-01
46 19 2.30003285e-01
47 19 2.29202543e-01
48 19 2.27828095e-01
49 19 2.25754029e-01
50 19 2.22705203e-01
51 19 2.18227377e-01
52 19 2.11712965e-01
53 19 2.02443474e-01
54 19 1.89572835e-01
55 19 1.72109859e-01
56 19 1.49037993e-01
57 19 1.19666768e-01
58 19 8.40839235e-02
59 19 4.34588470e-02
0 20 -4.82734118e-07
1 20 -4.34592164e-02
2 20 -8.40837302e-02
3 20 -1.19667271e-01
4 20 -1.49038450e-01
5 20 -1.72109810e-01
6 20 -1.89573022e-01
7 20 -2.02443987e-01
8 20 -2.11712836e-01
9 20 -2.18226985e-01
10 20 -2.22705374e-01
11 20 -2.25754378e-01
12 20 -2.27827743e-01
13 20 -2.29202430e-01
14 20 -2.30003894e-01
15 20 -2.30268520e-01
16 20 -2.30003014e-01
17 20 -2.29202304e-01
18 20 -2.27828463e-01
19 20 -2.25754214e-01
20 20 -2.22704915e-01
21 20 -2.18227127e-01
22 20 -2.11713137e-01
23 20 -2.02443559e-01
24 20 -1.89572691e-01
25 20 -1.72109817e-01
26 20 -1.49038328e-01
27 20 -1.19666924e-01
28 20 -8.40836351e-02
29 20 -4.34588838e-02
30 20 1.45915434e-07
31 20 4.34590797e-02
32 20 8.40839537e-02
33 20 1.19667202e-01
34 20 1.49038432e-01
35 20 1.72109904e-01
36 20 1.89572941e-01
37 20 2.02443660e-01
38 20 2.11712931e-01
39 20 2.18227380e-01
40 20 2.22705314e-01
41 20 2.25753955e-01
42 20 2.27827872e-01
43 20 2.29202751e-01
44 20 2.30003617e-01
45 20 2.30268263e-01
46 20 2.30003285e-01
47 20 2.29202543e-01
48 20 2.27828095e-01
49 20 2.25754029e-01
50 20 2.22705203e-01
51 20 2.18227377e-01
52 20 2.11712965e-01
53 20 2.02443474e-01
54 20 1.89572835e-01
55 20 1.72109859e-01
56 20 1.49037993e-01
57 20 1.19666768e-01
58 20 8.40839235e-02
59 20 4.34588470e-02
0 21 -4.82734118e-07
1 21 -4.34592164e-02
2 21 -8.40837302e-02
3 21 -1.19667271e-01
4 21 -1.49038450e-01
5 21 -1.72109810e-01
6 21 -1.89573022e-01
7 21 -2.02443987e-01
8 21 -2.11712836e-01
9 21 -2.18226985e-01
10 21 -2.22705374e-01
11 21 -2.25754378e-01
12 21 -2.27827743e-01
13 21 -2.29202430e-01
14 21 -2.30003894e-01
15 21 -2.30268520e-01
16 21 -2.30003014e-01
17 21 -2.29202304e-01
18 21 -2.27828463e-01
19 21 -2.25754214e-01
20 21 -2.22704915e-01
21 21 -2.18227127e-01
22 21 -2.11713137e-01
23 21 -2.02443559e-01
24 21 -1.89572691e-01
25 21 -1.72109817e-01
26 21 -1.49038328e-01
27 21 -1.19666924e-01
28 21 -8.40836351e-02
29 21 -4.34588838e-02
30 21 1.45915434e-07
31 21 4.34590797e-02
32 21 8.40839537e-02
33 21 1.19667202e-01
34 21 1.49038432e-01
35 21 1.72109904e-01
36 21 1.89572941e-01
37 21 2.02443660e-01
38 21 2.11712931e-01
39 21 2.18227380e-01
40 21 2.22705314e-01
41 21 2.25753955e-01
42 21 2.27827872e-01
43 21 2.29202751e-01
44 21 2.30003617e-01
45 21 2.30268263e-01
46 21 2.30003285e-01
47 21 2.29202543e-01
48 21 2.27828095e-01
49 21 2.25754029e-01
50 21 2.22705203e-01
51 21 2.18227377e-01
52 21 2.11712965e-01
53 21 2.02443474e-01
54 21 1.89572835e-01
55 21 1.72109859e-01
56 21 1.49037993e-01
57 21 1.19666768e-01
58 21 8.40839235e-02
59 21 4.34588470e-02
0 22 -4.82734118e-07
1 22 -4.34592164e-02
2 22 -8.40837302e-02
3 22 -1.19667271e-01
4 22 -1.49038450e-01
5 22 -1.72109810e-01
6 22 -1.89573022e-01
7 22 -2.02443987e-01
8 22 -2.11712836e-01
9 22 -2.18226985e-01
10 22 -2.22705374e-01
11 22 -2.25754378e-01
12 22 -2.27827743e-01
13 22 -2.29202430e-01
14 22 -2.30003894e-01
15 22 -2.30268520e-01
16 22 -2.30003014e-01
17 22 -2.29202304e-01
18 22 -2.27828463e-01
19 22 -2.25754214e-01
20 22 -2.22704915e-01
21 22 -2.18227127e-01
22 22 -2.11713137e-01
23 22 -2.02443559e-01
24 22 -1.89572691e-01
25 22 -1.72109817e-01
26 22 -1.49038328e-01
27 22 -1.19666924e-01
28 22 -8.40836351e-02
29 22 -4.34588838e-02
30 22 1.45915434e-07
31 22 4.34590797e-02
32 22 8.40839537e-02
33 22 1.19667202e-01
34 22 1.49038432e-01
35 22 1.72109904e-01
36 22 1.89572941e-01
37 22 2.02443660e-01
38 22 2.11712931e-01
39 22 2.18227380e-01
40 22 2.22705314e-01
41 22 2.25753955e-01
42 22 2.27827872e-01
43 22 2.29202751e-01
44 22 2.30003617e-01
45 22 2.30268263e-01
46 22 2.30003285e-01
47 22 2.29202543e-01
48 22 2.27828095e-01
49 22 2.25754029e-01
50 22 2.22705203e-01
51 22 2.18227377e-01
52 22 2.11712965e-01
53 22 2.02443474e-01
54 22 1.89572835e-01
55 22 1.72109859e-01
56 22 1.49037993e-01
57 22 1.19666768e-01
58 22 8.40839235e-02
59 22 4.34588470e-02
0 23 -4.82734118e-07
1 23 -4.34592164e-02
2 23 -8.40837302e-02
3 23 -1.19667271e-01
4 23 -1.49038450e-01
5 23 -1.72109810e-01
6 23 -1.89573022e-01
7 23 -2.02443987e-01
8 23 -2.11712836e-01
9 23 -2.18226985e-01
10 23 -2.22705374e-01
11 23 -2.25754378e-01
12 23 -2.27827743e-01
13 23 -2.29202430e-01
14 23 -2.30003894e-01
15 23 -2.30268520e-01
16 23 -2.30003014e-01
17 23 -2.29202304e-01
18 23 -2.27828463e-01
19 23 -2.25754214e-01
20 23 -2.22704915e-01
21 23 -2.18227127e-01
22 23 -2.11713137e-01
23 23 -2.02443559e-01
24 23 -1.89572691e-01
25 23 -1.72109817e-01
26 23 -1.49038328e-01
27 23 -1.19666924e-01
28 23 -8.40836351e-02
29 23 -4.34588838e-02
30 23 1.45915434e-07
31 23 4.34590797e-02
32 23 8.40839537e-02
33 23 1.19667202e-01
34 23 1.49038432e-01
35 23 1.72109904e-01
36 23 1.89572941e-01
37 23 2.02443660e-01
38 23 2.11712931e-01
39 23 2.18227380e-01
40 23 2.22705314e-01
41 23 2.25753955e-01
42 23 2.27827872e-01
43 23 2.29202751e-01
44 23 2.30003617e-01
45 23 2.30268263e-01
46 23 2.30003285e-01
47 23 2.29202543e-01
48 23 2.27828095e-01
49 23 2.25754029e-01
50 23 2.22705203e-01
51 23 2.18227377e-01
52 23 2.11712965e-01
53 23 2.02443474e-01
54 23 1.89572835e-01
55 23 1.72109859e-01
56 23 1.49037993e-01
57 23 1.19666768e-01
58 23 8.40839235e-02
59 23 4.34588470e-02
0 24 -4.82734118e-07
1 24 -4.34592164e-02
2 24 -8.40837302e-02
3 24 -1.19667271e-01
4 24 -1.49038450e-01
5 24 -1.72109810e-01
6 24 -1.89573022e-01
7 24 -2.02443987e-01
8 24 -2.11712836e-01
9 24 -2.18226985e-01
10 24 -2.22705374e-01
11 24 -2.25754378e-01
12 24 -2.27827743e-01
13 24 -2.29202430e-01
14 24 -2.30003894e-01
15 24 -2.30268520e-01
16 24 -2.30003014e-01
17 24 -2.29202304e-01
18 24 -2.27828463e-01
19 24 -2.25754214e-01
20 24 -2.22704915e-01
21 24 -2.18227127e-01
22 24 -2.11713137e-01
23 24 -2.02443559e-01
24 24 -1.89572691e-01
25 24 -1.72109817e-01
26 24 -1.49038328e-01
27 24 -1.19666924e-01
28 24 -8.40836351e-02
29 24 -4.34588838e-02
30 24 1.45915434e-07
31 24 4.34590797e-02
32 24 8.40839537e-02
33 24 1.19667202e-01
34 24 1.49038432e-01
35 24 1.72109904e-01
36 24 1.89572941e-01
37 24 2.02443660e-01
38 24 2.11712931e-01
39 24 2.18227380e-01
40 24 2.22705314e-01
41 24 2.25753955e-01
42 24 2.27827872e-01
43 24 2.29202751e-01
44 24 2.30003617e-01
45 24 2.30268263e-01
46 24 2.30003285e-01
47 24 2.29202543e-01
48 24 2.27828095e-01
49 24 2.25754029e-01
50 24 2.22705203e-01
51 24 2.18227377e-01
52 24 2.11712965e-01
53 24 2.02443474e-01
54 24 1.89572835e-01
55 24 1.72109859e-01
56 24 1.49037993e-01
57 24 1.19666768e-01
58 24 8.40839235e-02
59 24 4.34588470e-02
0 25 -4.82734118e-07
1 25 -4.34592164e-02
2 25 -8.40837302e-02
3 25 -1.19667271e-01
4 25 -1.49038450e-01
5 25 -1.72109810e-01
6 25 -1.89573022e-01
7 25 -2.02443987e-01
8 25 -2.11712836e-01
9 25 -2.18226985e-01
10 25 -2.22705374e-01
11 25 -2.25754378e-01
12 25 -2.27827743e-01
13 25 -2.29202430e-01
14 25 -2.30003894e-01
15 25 -2.30268520e-01
16 25 -2.30003014e-01
17 25 -2.29202304e-01
18 25 -2.27828463e-01
19 25 -2.25754214e-01
20 25 -2.22704915e-01
21 25 -2.18227127e-01
22 25 -2.11713137e-01
23 25 -2.02443559e-01
24 25 -1.89572691e-01
25 25 -1.72109817e-01
26 25 -1.49038328e-01
27 25 -1.19666924e-01
28 25 -8.40836351e-02
29 25 -4.34588838e-02
30 25 1.45915434e-07
31 25 4.34590797e-02
32 25 8.40839537e-02
33 25 1.19667202e-01
34 25 1.49038432e-01
35 25 1.72109904e-01
36 25 1.89572941e-01
37 25 2.02443660e-01
38 25 2.11712931e-01
39 25 2.18227380e-01
40 25 2.22705314e-01
41 25 2.25753955e-01
42 25 2.27827872e-01
43 25 2.29202751e-01
44 25 2.30003617e-01
45 25 2.30268263e-01
46 25 2.30003285e-01
47 25 2.29202543e-01
48 25 2.27828095e-01
49 25 2.25754029e-01
50 25 2.22705203e-01
51 25 2.18227377e-01
52 25 2.11712965e-01
53 25 2.02443474e-01
54 25 1.89572835e-01
55 25 1.72109859e-01
56 25 1.49037993e-01
57 25 1.19666768e-01
58 25 8.40839235e-02
59 25 4.34588470e-02
0 26 -4.82734118e-07
1 26 -4.34592164e-02
2 26 -8.40837302e-02
3 26 -1.19667271e-01
4 26 -1.49038450e-01
5 26 -1.72109810e-01
6 26 -1.89573022e-01
7 26 -2.02443987e-01
8 26 -2.11712836e-01
9 26 -2.18226985e-01
10 26 -2.22705374e-01
11 26 -2.25754378e-01
12 26 -2.27827743e-01
13 26 -2.29202430e-01
14 26 -2.30003894e-01
15 26 -2.30268520e-01
16 26 -2.30003014e-01
17 26 -2.29202304e-01
18 26 -2.27828463e-01
19 26 -2.25754214e-01
20 26 -2.22704915e-01
21 26 -2.18227127e-01
22 26 -2.11713137e-01
23 26 -2.02443559e-01
24 26 -1.89572691e-01
25 26 -1.72109817e-01
26 26 -1.49038328e-01
27 26 -1.19666924e-01
28 26 -8.40836351e-02
29 26 -4.34588838e-02
30 26 1.45915434e-07
31 26 4.34590797e-02
32 26 8.40839537e-02
33 26 1.19667202e-01
34 26 1.49038432e-01
35 26 1.72109904e-01
36 26 1.89572941e-01
37 26 2.02443660e-01
38 26 2.11712931e-01
39 26 2.18227380e-01
40 26 2.22705314e-01
41 26 2.25753955e-01
42 26 2.27827872e-01
43 26 2.29202751e-01
44 26 2.30003617e-01
45 26 2.30268263e-01
46 26 2.30003285e-01
47 26 2.29202543e-01
48 26 2.27828095e-01
49 26 2.25754029e-01
50 26 2.22705203e-01
51 26 2.18227377e-01
52 26 2.11712965e-01
53 26 2.02443474e-01
54 26 1.89572835e-01
55 26 1.72109859e-01
56 26 1.49037993e-01
57 26 1.19666768e-01
58 26 8.40839235e-02
59 26 4.34588470e-02
0 27 -4.82734118e-07
1 27 -4.34592164e-02
2 27 -8.40837302e-02
3 27 -1.19667271e-01
4 27 -1.49038450e-01
5 27 -1.72109810e-01
6 27 -1.89573022e-01
7 27 -2.02443987e-01
8 27 -2.11712836e-01
9 27 -2.18226985e-01
10 27 -2.22705374e-01
11 27 -2.25754378e-01
12 27 -2.27827743e-01
13 27 -2.29202430e-01
14 27 -2.30003894e-01
15 27 -2.30268520e-01
16 27 -2.30003014e-01
17 27 -2.29202304e-01
18 27 -2.27828463e-01
19 27 -2.25754214e-01
20 27 -2.22704915e-01
21 27 -2.18227127e-01
22 27 -2.11713137e-01
23 27 -2.02443559e-01
24 27 -1.89572691e-01
25 27 -1.72109817e-01
26 27 -1.49038328e-01
27 27 -1.19666924e-01
28 27 -8.40836351e-02
29 27 -4.34588838e-02
30 27 1.45915434e-07
31 27 4.34590797e-02
32 27 8.40839537e-02
33 27 1.19667202e-01
34 27 1.49038432e-01
35 27 1.72109904e-01
36 27 1.89572941e-01
37 27 2.02443660e-01
38 27 2.11712931e-01
39 27 2.18227380e-01
40 27 2.22705314e-01
41 27 2.25753955e-01
42 27 2.27827872e-01
43 27 2.29202751e-01
44 27 2.30003617e-01
45 27 2.30268263e-01
46 27 2.30003285e-01
47 27 2.29202543e-01
48 27 2.27828095e-01
49 27 2.25754029e-01
50 27 2.22705203e-01
51 27 2.18227377e-01
52 27 2.11712965e-01
53 27 2.02443474e-01
54 27 1.89572835e-01
55 27 1.72109859e-01
56 27 1.49037993e-01
57 27 1.19666768e-01
58 27 8.40839235e-02
59 27 4.34588470e-02
0 28 -4.82734118e-07
1 28 -4.34592164e-02
2 28 -8.40837302e-02
3 28 -1.19667271e-01
4 28 -1.49038450e-01
5 28 -1.72109810e-01
6 28 -1.89573022e-01
7 28 -2.02443987e-01
8 28 -2.11712836e-01
9 28 -2.18226985e-01
10 28 -2.22705374e-01
11 28 -2.25754378e-01
12 28 -2.27827743e-01
13 28 -2.29202430e-01
14 28 -2.30003894e-01
15 28 -2.30268520e-01
16 28 -2.30003014e-01
17 28 -2.29202304e-01
18 28 -2.27828463e-01
19 28 -2.25754214e-01
20 28 -2.22704915e-01
21 28 -2.18227127e-01
22 28 -2.11713137e-01
23 28 -2.02443559e-01
24 28 -1.89572691e-01
25 28 -1.72109817e-01
26 28 -1.49038328e-01
27 28 -1.19666924e-01
28 28 -8.40836351e-02
29 28 -4.34588838e-02
30 28 1.45915434e-07
31 28 4.34590797e-02
32 28 8.40839537e-02
33 28 1.19667202e-01
34 28 1.49038432e-01
35 28 1.72109904e-01
36 28 1.89572941e-01
37 28 2.02443660e-01
38 28 2.11712931e-01
39 28 2.18227380e-01
40 28 2.22705314e-01
41 28 2.25753955e-01
42 28 2.27827872e-01
43 28 2.29202751e-01
44 28 2.30003617e-01
45 28 2.30268263e-01
46 28 2.30003285e-01
47 28 2.29202543e-01
48 28 2.27828095e-01
49 28 2.25754029e-01
50 28 2.22705203e-01
51 28 2.18227377e-01
52 28 2.11712965e-01
53 28 2.02443474e-01
54 28 1.89572835e-01
55 28 1.72109859e-01
56 28 1.49037993e-01
57 28 1.19666768e-01
58 28 8.40839235e-02
59 28 4.34588470e-02
0 29 -4.82734118e-07
1 29 -4.34592164e-02
2 29 -8.40837302e-02
3 29 -1.19667271e-01
4 29 -1.49038450e-01
5 29 -1.72109810e-01
6 29 -1.89573022e-01
7 29 -2.02443987e-01
8 29 -2.11712836e-01
9 29 -2.18226985e-01
10 29 -2.22705374e-01
11 29 -2.25754378e-01
12 29 -2.27827743e-01
13 29 -2.29202430e-01
14 29 -2.30003894e-01
15 29 -2.30268520e-01
16 29 -2.30003014e-01
17 29 -2.29202304e-01
18 29 -2.27828463e-01
19 29 -2.25754214e-01
20 29 -2.22704915e-01
21 29 -2.18227127e-01
22 29 -2.11713137e-01
23 29 -2.02443559e-01
24 29 -1.89572691e-01
25 29 -1.72109817e-01
26 29 -1.49038328e-01
27 29 -1.19666924e-01
28 29 -8.40836351e-02
29 29 -4.34588838e-02
30 29 1.45915434e-07
31 29 4.34590797e-02
32 29 8.40839537e-02
33 29 1.19667202e-01
34 29 1.49038432e-01
35 29 1.72109904e-01
36 29 1.89572941e-01
37 29 2.02443660e-01
38 29 2.11712931e-01
39 29 2.18227380e-01
40 29 2.22705314e-01
41 29 2.25753955e-01
42 29 2.27827872e-01
43 29 2.29202751e-01
44 29 2.30003617e-01
45 29 2.30268263e-01
46 29 2.30003285e-01
47 29 2.29202543e-01
48 29 2.27828095e-01
49 29 2.25754029e-01
50 29 2.22705203e-01
51 29 2.18227377e-01
52 29 2.11712965e-01
53 29 2.02443474e-01
54 29 1.89572835e-01
55 29 1.72109859e-01
56 29 1.49037993e-01
57 29 1.19666768e-01
58 29 8.40839235e-02
59 29 4.34588470e-02
0 30 -4.82734118e-07
1 30 -4.34592164e-02
2 30 -8.40837302e-02
3 30 -1.19667271e-01
4 30 -1.49038450e-01
5 30 -1.72109810e-01
6 30 -1.89573022e-01
7 30 -2.02443987e-01
8 30 -2.11712836e-01
9 30 -2.18226985e-01
10 30 -2.22705374e-01
11 30 -2.25754378e-01
12 30 -2.27827743e-01
13 30 -2.29202430e-01
14 30 -2.30003894e-01
15 30 -2.30268520e-01
16 30 -2.30003014e-01
17 30 -2.29202304e-01
18 30 -2.27828463e-01
19 30 -2.25754214e-01
20 30 -2.22704915e-01
21 30 -2.18227127e-01
22 30 -2.11713137e-01
23 30 -2.02443559e-01
24 30 -1.89572691e-01
25 30 -1.72109817e-01
26 30 -1.49038328e-01
27 30 -1.19666924e-01
28 30 -8.40836351e-02
29 30 -4.34588838e-02
30 30 1.45915434e-07
31 30 4.34590797e-02
32 30 8.40839537e-02
33 30 1.19667202e-01
34 30 1.49038432e-01
35 30 1.72109904e-01
36 30 1.89572941e-01
37 30 2.02443660e-01
38 30 2.11712931e-01
39 30 2.18227380e-01
40 30 2.22705314e-01
41 30 2.25753955e-01
42 30 2.27827872e-01
43 30 2.29202751e-01
44 30 2.30003617e-01
45 30 2.30268263e-01
46 30 2.30003285e-01
47 30 2.29202543e-01
48 30 2.27828095e-01
49 30 2.25754029e-01
50 30 2.22705203e-01
51 30 2.18227377e-01
52 30 2.11712965e-01
53 30 2.02443474e-01
54 30 1.89572835e-01
55 30 1.72109859e-01
56 30 1.49037993e-01
57 30 1.19666768e-01
58 30 8.40839235e-02
59 30 4.34588470e-02
0 31 -4.82734118e-07
1 31 -4.34592164e-02
2 31 -8.40837302e-02
3 31 -1.19667271e-01
4 31 -1.49038450e-01
5 31 -1.72109810e-01
6 31 -1.89573022e-01
7 31 -2.02443987e-01
8 31 -2.11712836e-01
9 31 -2.18226985e-01
10 31 -2.22705374e-01
11 31 -2.25754378e-01
12 31 -2.27827743e-01
13 31 -2.29202430e-01
14 31 -2.30003894e-01
15 31 -2.30268520e-01
16 31 -2.30003014e-01
17 31 -2.29202304e-01
18 31 -2.27828463e-01
19 31 -2.25754214e-01
20 31 -2.22704915e-01
21 31 -2.18227127e-01
22 31 -2.11713137e-01
23 31 -2.02443559e-01
24 31 -1.89572691e-01
25 31 -1.72109817e-01
26 31 -1.49038328e-01
27 31 -1.19666924e-01
28 31 -8.40836351e-02
29 31 -4.34588838e-02
30 31 1.45915434e-07
31 31 4.34590797e-02
32 31 8.40839537e-02
33 31 1.19667202e-01
34 31 1.49038432e-01
35 31 1.72109904e-01
36 31 1.89572941e-01
37 31 2.02443660e-01
38 31 2.11712931e-01
39 31 2.18227380e-01
40 31 2.22705314e-01
41 31 2.25753955e-01
42 31 2.27827872e-01
43 31 2.29202751e-01
44 31 2.30003617e-01
45 31 2.30268263e-01
46 31 2.30003285e-01
47 31 2.29202543e-01
48 31 2.27828095e-01
49 31 2.25754029e-01
50 31 2.22705203e-01
51 31 2.18227377e-01
52 31 2.11712965e-01
53 31 2.02443474e-01
54 31 1.89572835e-01
55 31 1.72109859e-01
56 31 1.49037993e-01
57 31 1.19666768e-01
58 31 8.40839235e-02
59 31 4.34588470e-02
0 32 -4.82734118e-07
1 32 -4.34592164e-02
2 32 -8.40837302e-02
3 32 -1.19667271e-01
4 32 -1.49038450e-01
5 32 -1.72109810e-01
6 32 -1.89573022e-01
7 32 -2.02443987e-01
8 32 -2.11712836e-01
9 32 -2.18226985e-01
10 32 -2.22705374e-01
11 32 -2.25754378e-01
12 32 -2.27827743e-01
13 32 -2.29202430e-01
14 32 -2.30003894e-01
15 32 -2.30268520e-01
16 32 -2.30003014e-01
17 32 -2.29202304e-01
18 32 -2.27828463e-01
19 32 -2.25754214e-01
20 32 -2.22704915e-01
21 32 -2.18227127e-01
22 32 -2.11713137e-01
23 32 -2.02443559e-01
24 32 -1.89572691e-01
25 32 -1.72109817e-01
26 32 -1.49038328e-01
27 32 -1.19666924e-01
28 32 -8.40836351e-02
29 32 -4.34588838e-02
30 32 1.45915434e-07
31 32 4.34590797e-02
32 32 8.40839537e-02
33 32 1.19667202e-01
34 32 1.49038432e-01
35 32 1.72109904e-01
36 32 1.89572941e-01
37 32 2.02443660e-01
38 32 2.11712931e-01
39 32 2.18227380e-01
40 32 2.22705314e-01
41 32 2.25753955e-01
42 32 2.27827872e-01
43 32 2.29202751e-01
44 32 2.30003617e-01
45 32 2.30268263e-01
46 32 2.30003285e-01
47 32 2.29202543e-01
48 32 2.27828095e-01
49 32 2.25754029e-01
50 32 2.22705203e-01
51 32 2.18227377e-01
52 32 2.11712965e-01
53 32 2.02443474e-01
54 32 1.89572835e-01
55 32 1.72109859e-01
56 32 1.49037993e-01
57 32 1.19666768e-01
58 32 8.40839235e-02
59 32 4.34588470e-02
0 33 -4.82734118e-07
1 33 -4.34592164e-02
2 33 -8.40837302e-02
3 33 -1.19667271e-01
4 33 -1.49038450e-01
5 33 -1.72109810e-01
6 33 -1.89573022e-01
7 33 -2.02443987e-01
8 33 -2.11712836e-01
9 33 -2.18226985e-01
10 33 -2.22705374e-01
11 33 -2.25754378e-01
12 33 -2.27827743e-01
13 33 -2.29202430e-01
14 33 -2.30003894e-01
15 33 -2.30268520e-01
16 33 -2.30003014e-01
17 33 -2.29202304e-01
18 33 -2.27828463e-01
19 33 -2.25754214e-01
20 33 -2.22704915e-01
21 33 -2.18227127e-01
22 33 -2.11713137e-01
23 33 -2.02443559e-01
24 33 -1.89572691e-01
25 33 -1.72109817e-01
26 33 -1.49038328e-01
27 33 -1.19666924e-01
28 33 -8.40836351e-02
29 33 -4.34588838e-02
30 33 1.45915434e-07
31 33 4.34590797e-02
32 33 8.40839537e-02
33 33 1.19667202e-01
34 33 1.49038432e-01
35 33 1.72109904e-01
36 33 1.89572941e-01
37 33 2.02443660e-01
38 33 2.11712931e-01
39 33 2.18227380e-01
40 33 2.22705314e-01
41 33 2.25753955e-01
42 33 2.27827872e-01
43 33 2.29202751e-01
44 33 2.30003617e-01
45 33 2.30268263e-01
46 33 2.30003285e-01
47 33 2.29202543e-01
48 33 2.27828095e-01
49 33 2.25754029e-01
50 33 2.22705203e-01
51 33 2.18227377e-01
52 33 2.11712965e-01
53 33 2.02443474e-01
54 33 1.89572835e-01
55 33 1.72109859e-01
56 33 1.49037993e-01
57 33 1.19666768e-01
58 33 8.40839235e-02
59 33 4.34588470e-02
0 34 -4.82734118e-07
1 34 -4.34592164e-02
2 34 -8.40837302e-02
3 34 -1.19667271e-01
4 34 -1.49038450e-01
5 34 -1.72109810e-01
6 34 -1.89573022e-01
7 34 -2.02443987e-01
8 34 -2.11712836e-01
9 34 -2.18226985e-01
10 34 -2.22705374e-01
11 34 -2.25754378e-01
12 34 -2.27827743e-01
13 34 -2.29202430e-01
14 34 -2.30003894e-01
15 34 -2.30268520e-01
16 34 -2.30003014e-01
17 34 -2.29202304e-01
18 34 -2.27828463e-01
19 34 -2.25754214e-01
20 34 -2.22704915e-01
21 34 -2.18227127e-01
22 34 -2.11713137e-01
23 34 -2.02443559e-01
24 34 -1.89572691e-01
25 34 -1.72109817e-01
26 34 -1.49038328e-01
27 34 -1.19666924e-01
28 34 -8.40836351e-02
29 34 -4.34588838e-02
30 34 1.45915434e-07
31 34 4.34590797e-02
32 34 8.40839537e-02
33 34 1.19667202e-01
34 34 1.49038432e-01
35 34 1.72109904e-01
36 34 1.89572941e-01
37 34 2.02443660e-01
38 34 2.11712931e-01
39 34 2.18227380e-01
40 34 2.22705314e-01
41 34 2.25753955e-01
42 34 2.27827872e-01
43 34 2.29202751e-01
44 34 2.30003617e-01
45 34 2.30268263e-01
46 34 2.30003285e-01
47 34 2.29202543e-01
48 34 2.27828095e-01
49 34 2.25754029e-01
50 34 2.22705203e-01
51 34 2.18227377e-01
52 34 2.11712965e-01
53 34 2.02443474e-01
54 34 1.89572835e-01
55 34 1.72109859e-01
56 34 1.49037993e-01
57 34 1.19666768e-01
58 34 8.40839235e-02
59 34 4.34588470e-02
0 35 -4.82734118e-07
1 35 -4.34592164e-02
2 35 -8.40837302e-02
3 35 -1.19667271e-01
4 35 -1.49038450e-01
5 35 -1.72109810e-01
6 35 -1.89573022e-01
7 35 -2.02443987e-01
8 35 -2.11712836e-01
9 35 -2.18226985e-01
10 35 -2.22705374e-01
11 35 -2.25754378e-01
12 35 -2.27827743e-01
13 35 -2.29202430e-01
14 35 -2.30003894e-01
15 35 -2.30268520e-01
16 35 -2.30003014e-01
17 35 -2.29202304e-01
18 35 -2.27828463e-01
19 35 -2.25754214e-01
20 35 -2.22704915e-01
21 35 -2.18227127e-01
22 35 -2.11713137e-01
23 35 -2.02443559e-01
24 35 -1.89572691e-01
25 35 -1.72109817e-01
26 35 -1.49038328e-01
27 35 -1.19666924e-01
28 35 -8.40836351e-02
29 35 -4.34588838e-02
30 35 1.45915434e-07
31 35 4.34590797e-02
32 35 8.40839537e-02
33 35 1.19667202e-01
34 35 1.49038432e-01
35 35 1.72109904e-01
36 35 1.89572941e-01
37 35 2.02443660e-01
38 35 2.11712931e-01
39 35 2.18227380e-01
40 35 2.22705314e-01
41 35 2.25753955e-01
42 35 2.27827872e-01
43 35 2.29202751e-01
44 35 2.30003617e-01
45 35 2.30268263e-01
46 35 2.30003285e-01
47 35 2.29202543e-01
48 35 2.27828095e-01
49 35 2.25754029e-01
50 35 2.22705203e-01
51 35 2.18227377e-01
52 35 2.11712965e-01
53 35 2.02443474e-01
54 35 1.89572835e-01
55 35 1.72109859e-01
56 35 1.49037993e-01
57 35 1.19666768e-01
58 35 8.40839235e-02
59 35 4.34588470e-02
0 36 -4.82734118e-07
1 36 -4.34592164e-02
2 36 -8.40837302e-02
3 36 -1.19667271e-01
4 36 -1.49038450e-01
5 36 -1.72109810e-01
6 36 -1.89573022e-01
7 36 -2.02443987e-01
8 36 -2.11712836e-01
9 36 -2.18226985e-01
10 36 -2.22705374e-01
11 36 -2.25754378e-01
12 36 -2.27827743e-01
13 36 -2.29202430e-01
14 36 -2.30003894e-01
15 36 -2.30268520e-01
16 36 -2.30003014e-01
17 36 -2.29202304e-01
18 36 -2.27828463e-01
19 36 -2.25754214e-01
20 36 -2.22704915e-01
21 36 -2.18227127e-01
22 36 -2.11713137e-01
23 36 -2.02443559e-01
24 36 -1.89572691e-01
25 36 -1.72109817e-01
26 36 -1.49038328e-01
27 36 -1.19666924e-01
28 36 -8.40836351e-02
29 36 -4.34588838e-02
30 36 1.45915434e-07
31 36 4.34590797e-02
32 36 8.40839537e-02
33 36 1.19667202e-01
34 36 1.49038432e-01
35 36 1.72109904e-01
36 36 1.89572941e-01
37 36 2.02443660e-01
38 36 2.11712931e-01
39 36 2.18227380e-01
40 36 2.22705314e-01
41 36 2.25753955e-01
42 36 2.27827872e-01
43 36 2.29202751e-01
44 36 2.30003617e-01
45 36 2.30268263e-01
46 36 2.30003285e-01
47 36 2.29202543e-01
48 36 2.27828095e-01
49 36 2.25754029e-01
50 36 2.22705203e-01
51 36 2.18227377e-01
52 36 2.11712965e-01
53 36 2.02443474e-01
54 36 1.89572835e-01
55 36 1.72109859e-01
56 36 1.49037993e-01
57 36 1.19666768e-01
58 36 8.40839235e-02
59 36 4.34588470e-02
0 37 -4.82734118e-07
1 37 -4.34592164e-02
2 37 -8.40837302e-02
3 37 -1.19667271e-01
4 37 -1.49038450e-01
5 37 -1.72109810e-01
6 37 -1.89573022e-01
7 37 -2.02443987e-01
8 37 -2.11712836e-01
9 37 -2.18226985e-01
10 37 -2.22705374e-01
11 37 -2.25754378e-01
12 37 -2.27827743e-01
13 37 -2.29202430e-01
14 37 -2.30003894e-01
15 37 -2.30268520e-01
16 37 -2.30003014e-01
17 37 -2.29202304e-01
18 37 -2.27828463e-01
19 37 -2.25754214e-01
20 37 -2.22704915e-01
21 37 -2.18227127e-01
22 37 -2.11713137e-01
23 37 -2.02443559e-01
24 37 -1.89572691e-01
25 37 -1.72109817e-01
26 37 -1.49038328e-01
27 37 -1.19666924e-01
28 37 -8.40836351e-02
29 37 -4.34588838e-02
30 37 1.45915434e-07
31 37 4.34590797e-02
32 37 8.40839537e-02
33 37 1.19667202e-01
34 37 1.49038432e-01
35 37 1.72109904e-01
36 37 1.89572941e-01
37 37 2.02443660e-01
38 37 2.11712931e-01
39 37 2.18227380e-01
40 37 2.22705314e-01
41 37 2.25753955e-01
42 37 2.27827872e-01
43 37 2.29202751e-01
44 37 2.30003617e-01
45 37 2.30268263e-01
46 37 2.30003285e-01
47 37 2.29202543e-01
48 37 2.27828095e-01
49 37 2.25754029e-01
50 37 2.22705203e-01
51 37 2.18227377e-01
52 37 2.11712965e-01
53 37 2.02443474e-01
54 37 1.89572835e-01
55 37 1.72109859e-01
56 37 1.49037993e-01
57 37 1.19666768e-01
58 37 8.40839235e-02
59 37 4.34588470e-02
0 38 -4.82734118e-07
1 38 -4.34592164e-02
2 38 -8.40837302e-02
3 38 -1.19667271e-01
4 38 -1.49038450e-01
5 38 -1.72109810e-01
6 38 -1.89573022e-01
7 38 -2.02443987e-01
8 38 -2.11712836e-01
9 38 -2.18226985e-01
10 38 -2.22705374e-01
11 38 -2.25754378e-01
12 38 -2.27827743e-01
13 38 -2.29202430e-01
14 38 -2.30003894e-01
15 38 -2.30268520e-01
16 38 -2.30003014e-01
17 38 -2.29202304e-01
18 38 -2.27828463e-01
19 38 -2.25754214e-01
20 38 -2.22704915e-01
21 38 -2.18227127e-01
22 38 -2.11713137e-01
23 38 -2.02443559e-01
24 38 -1.89572691e-01
25 38 -1.72109817e-01
26 38 -1.49038328e-01
27 38 -1.19666924e-01
28 38 -8.40836351e-02
29 38 -4.34588838e-02
30 38 1.45915434e-07
31 38 4.34590797e-02
32 38 8.40839537e-02
33 38 1.19667202e-01
34 38 1.49038432e-01
35 38 1.72109904e-01
36 38 1.89572941e-01
37 38 2.02443660e-01
38 38 2.11712931e-01
39 38 2.18227380e-01
40 38 2.22705314e-01
41 38 2.25753955e-01
42 38 2.27827872e-01
43 38 2.29202751e-01
44 38 2.30003617e-01
45 38 2.30268263e-01
46 38 2.30003285e-01
47 38 2.29202543e-01
48 38 2.27828095e-01
49 38 2.25754029e-01
50 38 2.22705203e-01
51 38 2.18227377e-01
52 38 2.11712965e-01
53 38 2.02443474e-01
54 38 1.89572835e-01
55 38 1.72109859e-01
56 38 1.49037993e-01
57 38 1.19666768e-01
58 38 8.40839235e-02
59 38 4.34588470e-02
0 39 -4.82734118e-07
1 39 -4.34592164e-02
2 39 -8.40837302e-02
3 39 -1.19667271e-01
4 39 -1.49038450e-01
5 39 -1.72109810e-01
6 39 -1.89573022e-01
7 39 -2.02443987e-01
8 39 -2.11712836e-01
9 39 -2.18226985e-01
10 39 -2.22705374e-01
11 39 -2.25754378e-01
12 39 -2.27827743e-01
13 39 -2.29202430e-01
14 39 -2.30003894e-01
15 39 -2.30268520e-01
16 39 -2.30003014e-01
17 39 -2.29202304e-01
18 39 -2.27828463e-01
19 39 -2.25754214e-01
20 39 -2.22704915e-01
21 39 -2.18227127e-01
22 39 -2.11713137e-01
23 39 -2.02443559e-01
24 39 -1.89572691e-01
25 39 -1.72109817e-01
26 39 -1.49038328e-01
27 39 -1.19666924e-01
28 39 -8.40836351e-02
29 39 -4.34588838e-02
30 39 1.45915434e-07
31 39 4.34590797e-02
32 39 8.40839537e-02
33 39 1.19667202e-01
34 39 1.49038432e-01
35 39 1.72109904e-01
36 39 1.89572941e-01
37 39 2.02443660e-01
38 39 2.11712931e-01
39 39 2.18227380e-01
40 39 2.22705314e-01
41 39 2.25753955e-01
42 39 2.27827872e-01
43 39 2.29202751e-01
44 39 2.30003617e-01
45 39 2.30268263e-01
46 39 2.30003285e-01
47 39 2.29202543e-01
48 39 2.27828095e-01
49 39 2.25754029e-01
50 39 2.22705203e-01
51 39 2.18227377e-01
52 39 2.11712965e-01
53 39 2.02443474e-01
54 39 1.89572835e-01
55 39 1.72109859e-01
56 39 1.49037993e-01
57 39 1.19666768e-01
58 39 8.40839235e-02
59 39 4.34588470e-02
0 40 -4.82734118e-07
1 40 -4.34592164e-02
2 40 -8.40837302e-02
3 40 -1.19667271e-01
4 40 -1.49038450e-01
5 40 -1.72109810e-01
6 40 -1.89573022e-01
7 40 -2.02443987e-01
8 40 -2.11712836e-01
9 40 -2.18226985e-01
10 40 -2.22705374e-01
11 40 -2.25754378e-01
12 40 -2.27827743e-01
13 40 -2.29202430e-01
14 40 -2.30003894e-01
15 40 -2.30268520e-01
16 40 -2.30003014e-01
17 40 -2.29202304e-01
18 40 -2.27828463e-01
19 40 -2.25754214e-01
20 40 -2.22704915e-01
21 40 -2.18227127e-01
22 40 -2.11713137e-01
23 40 -2.02443559e-01
24 40 -1.89572691e-01
25 40 -1.72109817e-01
26 40 -1.49038328e-01
27 40 -1.19666924e-01
28 40 -8.40836351e-02
29 40 -4.34588838e-02
30 40 1.45915434e-07
31 40 4.34590797e-02
32 40 8.40839537e-02
33 40 1.19667202e-01
34 40 1.49038432e-01
35 40 1.72109904e-01
36 40 1.89572941e-01
37 40 2.02443660e-01
38 40 2.11712931e-01
39 40 2.18227380e-01
40 40 2.22705314e-01
41 40 2.25753955e-01
42 40 2.27827872e-01
43 40 2.29202751e-01
44 40 2.30003617e-01
45 40 2.30268263e-01
46 40 2.30003285e-01
47 40 2.29202543e-01
48 40 2.27828095e-01
49 40 2.25754029e-01
50 40 2.22705203e-01
51 40 2.18227377e-01
52 40 2.11712965e-01
53 40 2.02443474e-01
54 40 1.89572835e-01
55 40 1.72109859e-01
56 40 1.49037993e-01
57 40 1.19666768e-01
58 40 8.40839235e-02
59 40 4.34588470e-02
0 41 -4.82734118e-07
1 41 -4.34592164e-02
2 41 -8.40837302e-02
3 41 -1.19667271e-01
4 41 -1.49038450e-01
5 41 -1.72109810e-01
6 41 -1.89573022e-01
7 41 -2.02443987e-01
8 41 -2.11712836e-01
9 41 -2.18226985e-01
10 41 -2.22705374e-01
11 41 -2.25754378e-01
12 41 -2.27827743e-01
13 41 -2.29202430e-01
14 41 -2.30003894e-01
15 41 -2.30268520e-01
16 41 -2.30003014e-01
17 41 -2.29202304e-01
18 41 -2.27828463e-01
19 41 -2.25754214e-01
20 41 -2.22704915e-01
21 41 -2.18227127e-01
22 41 -2.11713137e-01
23 41 -2.02443559e-01
24 41 -1.89572691e-01
25 41 -1.72109817e-01
26 41 -1.49038328e-01
27 41 -1.19666924e-01
28 41 -8.40836351e-02
29 41 -4.34588838e-02
30 41 1.45915434e-07
31 41 4.34590797e-02
32 41 8.40839537e-02
33 41 1.19667202e-01
34 41 1.49038432e-01
35 41 1.72109904e-01
36 41 1.89572941e-01
37 41 2.02443660e-01
38 41 2.11712931e-01
39 41 2.18227380e-01
40 41 2.22705314e-01
41 41 2.25753955e-01
42 41 2.27827872e-01
43 41 2.29202751e-01
44 41 2.30003617e-01
45 41 2.30268263e-01
46 41 2.30003285e-01
47 41 2.29202543e-01
48 41 2.27828095e-01
49 41 2.25754029e-01
50 41 2.22705203e-01
51 41 2.18227377e-01
52 41 2.11712965e-01
53 41 2.02443474e-01
54 41 1.89572835e-01
55 41 1.72109859e-01
56 41 1.49037993e-01
57 41 1.19666768e-01
58 41 8.40839235e-02
59 41 4.34588470e-02
0 42 -4.82734118e-07
1 42 -4.34592164e-02
2 42 -8.40837302e-02
3 42 -1.19667271e-01
4 42 -1.49038450e-01
5 42 -1.72109810e-01
6 42 -1.89573022e-01
7 42 -2.02443987e-01
8 42 -2.11712836e-01
9 42 -2.18226985e-01
10 42 -2.22705374e-01
11 42 -2.25754378e-01
12 42 -2.27827743e-01
13 42 -2.29202430e-01
14 42 -2.30003894e-01
15 42 -2.30268520e-01
16 42 -2.30003014e-01
17 42 -2.29202304e-01
18 42 -2.27828463e-01
19 42 -2.25754214e-01
20 42 -2.22704915e-01
21 42 -2.18227127e-01
22 42 -2.11713137e-01
23 42 -2.02443559e-01
24 42 -1.89572691e-01
25 42 -1.72109817e-01
26 42 -1.49038328e-01
27 42 -1.19666924e-01
28 42 -8.40836351e-02
29 42 -4.34588838e-02
30 42 1.45915434e-07
31 42 4.34590797e-02
32 42 8.40839537e-02
33 42 1.19667202e-01
34 42 1.49038432e-01
35 42 1.72109904e-01
36 42 1.89572941e-01
37 42 2.02443660e-01
38 42 2.11712931e-01
39 42 2.18227380e-01
40 42 2.22705314e-01
41 42 2.25753955e-01
42 42 2.27827872e-01
43 42 2.29202751e-01
44 42 2.30003617e-01
45 42 2.30268263e-01
46 42 2.30003285e-01
47 42 2.29202543e-01
48 42 2.27828095e-01
49 42 2.25754029e-01
50 42 2.22705203e-01
51 42 2.18227377e-01
52 42 2.11712965e-01
53 42 2.02443474e-01
54 42 1.89572835e-01
55 42 1.72109859e-01
56 42 1.49037993e-01
57 42 1.19666768e-01
58 42 8.40839235e-02
59 42 4.34588470e-02
0 43 -4.82734118e-07
1 43 -4.34592164e-02
2 43 -8.40837302e-02
3 43 -1.19667271e-01
4 43 -1.49038450e-01
5 43 -1.72109810e-01
6 43 -1.89573022e-01
7 43 -2.02443987e-01
8 43 -2.11712836e-01
9 43 -2.18226985e-01
10 43 -2.22705374e-01
11 43 -2.25754378e-01
12 43 -2.27827743e-01
13 43 -2.29202430e-01
14 43 -2.30003894e-01
15 43 -2.30268520e-01
16 43 -2.30003014e-01
17 43 -2.29202304e-01
18 43 -2.27828463e-01
19 43 -2.25754214e-01
20 43 -2.22704915e-01
21 43 -2.18227127e-01
22 43 -2.11713137e-01
23 43 -2.02443559e-01
24 43 -1.89572691e-01
25 43 -1.72109817e-01
26 43 -1.49038328e-01
27 43 -1.19666924e-01
28 43 -8.40836351e-02
29 43 -4.34588838e-02
30 43 1.45915434e-07
31 43 4.34590797e-02
32 43 8.40839537e-02
33 43 1.19667202e-01
34 43 1.49038432e-01
35 43 1.72109904e-01
36 43 1.89572941e-01
37 43 2.02443660e-01
38 43 2.11712931e-01
39 43 2.18227380e-01
40 43 2.22705314e-01
41 43 2.25753955e-01
42 43 2.27827872e-01
43 43 2.29202751e-01
44 43 2.30003617e-01
45 43 2.30268263e-01
46 43 2.30003285e-01
47 43 2.29202543e-01
48 43 2.27828095e-01
49 43 2.25754029e-01
50 43 2.22705203e-01
51 43 2.18227377e-01
52 43 2.11712965e-01
53 43 2.02443474e-01
54 43 1.89572835e-01
55 43 1.72109859e-01
56 43 1.49037993e-01
57 43 1.19666768e-01
58 43 8.40839235e-02
59 43 4.34588470e-02
0 44 -4.82734118e-07
1 44 -4.34592164e-02
2 44 -8.40837302e-02
3 44 -1.19667271e-01
4 44 -1.49038450e-01
5 44 -1.72109810e-01
6 44 -1.89573022e-01
7 44 -2.02443987e-01
8 44 -2.11712836e-01
9 44 -2.18226985e-01
10 44 -2.22705374e-01
11 44 -2.25754378e-01
12 44 -2.27827743e-01
13 44 -2.29202430e-01
14 44 -2.30003894e-01
15 44 -2.30268520e-01
16 44 -2.30003014e-01
17 44 -2.29202304e-01
18 44 -2.27828463e-01
19 44 -2.25754214e-01
20 44 -2.22704915e-01
21 44 -2.18227127e-01
22 44 -2.11713137e-01
23 44 -2.02443559e-01
24 44 -1.89572691e-01
25 44 -1.72109817e-01
26 44 -1.49038328e-01
27 44 -1.19666924e-01
28 44 -8.40836351e-02
29 44 -4.34588838e-02
30 44 1.45915434e-07
31 44 4.34590797e-02
32 44 8.40839537e-02
33 44 1.19667202e-01
34 44 1.49038432e-01
35 44 1.72109904e-01
36 44 1.89572941e-01
37 44 2.02443660e-01
38 44 2.11712931e-01
39 44 2.18227380e-01
40 44 2.22705314e-01
41 44 2.25753955e-01
42 44 2.27827872e-01
43 44 2.29202751e-01
44 44 2.30003617e-01
45 44 2.30268263e-01
46 44 2.30003285e-01
47 44 2.29202543e-01
48 44 2.27828095e-01
49 44 2.25754029e-01
50 44 2.22705203e-01
51 44 2.18227377e-01
52 44 2.11712965e-01
53 44 2.02443474e-01
54 44 1.89572835e-01
55 44 1.72109859e-01
56 44 1.49037993e-01
57 44 1.19666768e-01
58 44 8.40839235e-02
59 44 4.34588470e-02
0 45 -4.82734118e-07
1 45 -4.34592164e-02
2 45 -8.40837302e-02
3 45 -1.19667271e-01
4 45 -1.49038450e-01
5 45 -1.72109810e-01
6 45 -1.89573022e-01
7 45 -2.02443987e-01
8 45 -2.11712836e-01
9 45 -2.18226985e-01
10 45 -2.22705374e-01
11 45 -2.25754378e-01
12 45 -2.27827743e-01
13 45 -2.29202430e-01
14 45 -2.30003894e-01
15 45 -2.30268520e-01
16 45 -2.30003014e-01
17 45 -2.29202304e-01
18 45 -2.27828463e-01
19 45 -2.25754214e-01
20 45 -2.22704915e-01
21 45 -2.18227127e-01
22 45 -2.11713137e-01
23 45 -2.02443559e-01
24 45 -1.89572691e-01
25 45 -1.72109817e-01
26 45 -1.49038328e-01
27 45 -1.19666924e-01
28 45 -8.40836351e-02
29 45 -4.34588838e-02
30 45 1.45915434e-07
31 45 4.34590797e-02
32 45 8.40839537e-02
33 45 1.19667202e-01
34 45 1.49038432e-01
35 45 1.72109904e-01
36 45 1.89572941e-01
37 45 2.02443660e-01
38 45 2.11712931e-01
39 45 2.18227380e-01
40 45 2.22705314e-01
41 45 2.25753955e-01
42 45 2.27827872e-01
43 45 2.29202751e-01
44 45 2.30003617e-01
45 45 2.30268263e-01
46 45 2.30003285e-01
47 45 2.29202543e-01
48 45 2.27828095e-01
49 45 2.25754029e-01
50 45 2.22705203e-01
51 45 2.18227377e-01
52 45 2.11712965e-01
53 45 2.02443474e-01
54 45 1.89572835e-01
55 45 1.72109859e-01
56 45 1.49037993e-01
57 45 1.19666768e-01
58 45 8.40839235e-02
59 45 4.34588470e-02
0 46 -4.82734118e-07
1 46 -4.34592164e-02
2 46 -8.40837302e-02
3 46 -1.19667271e-01
4 46 -1.49038450e-01
5 46 -1.72109810e-01
6 46 -1.89573022e-01
7 46 -2.02443987e-01
8 46 -2.11712836e-01
9 46 -2.18226985e-01
10 46 -2.22705374e-01
11 46 -2.25754378e-01
12 46 -2.27827743e-01
13 46 -2.29202430e-01
14 46 -2.30003894e-01
15 46 -2.30268520e-01
16 46 -2.30003014e-01
17 46 -2.29202304e-01
18 46 -2.27828463e-01
19 46 -2.25754214e-01
20 46 -2.22704915e-01
21 46 -2.18227127e-01
22 46 -2.11713137e-01
23 46 -2.02443559e-01
24 46 -1.89572691e-01
25 46 -1.72109817e-01
26 46 -1.49038328e-01
27 46 -1.19666924e-01
28 46 -8.40836351e-02
29 46 -4.34588838e-02
30 46 1.45915434e-07
31 46 4.34590797e-02
32 46 8.40839537e-02
33 46 1.19667202e-01
34 46 1.49038432e-01
35 46 1.72109904e-01
36 46 1.89572941e-01
37 46 2.02443660e-01
38 46 2.11712931e-01
39 46 2.18227380e-01
40 46 2.22705314e-01
41 46 2.25753955e-01
42 46 2.27827872e-01
43 46 2.29202751e-01
44 46 2.30003617e-01
45 46 2.30268263e-01
46 46 2.30003285e-01
47 46 2.29202543e-01
48 46 2.27828095e-01
49 46 2.25754029e-01
50 46 2.22705203e-01
51 46 2.18227377e-01
52 46 2.11712965e-01
53 46 2.02443474e-01
54 46 1.89572835e-01
55 46 1.72109859e-01
56 46 1.49037993e-01
57 46 1.19666768e-01
58 46 8.40839235e-02
59 46 4.34588470e-02
0 47 -4.82734118e-07
1 47 -4.34592164e-02
2 47 -8.40837302e-02
3 47 -1.19667271e-01
4 47 -1.49038450e-01
5 47 -1.72109810e-01
6 47 -1.89573022e-01
7 47 -2.02443987e-01
8 47 -2.11712836e-01
9 47 -2.18226985e-01
10 47 -2.22705374e-01
11 47 -2.25754378e-01
12 47 -2.27827743e-01
13 47 -2.29202430e-01
14 47 -2.30003894e-01
15 47 -2.30268520e-01
16 47 -2.30003014e-01
17 47 -2.29202304e-01
18 47 -2.27828463e-01
19 47 -2.25754214e-01
20 47 -2.22704915e-01
21 47 -2.18227127e-01
22 47 -2.11713137e-01
23 47 -2.02443559e-01
24 47 -1.89572691e-01
25 47 -1.72109817e-01
26 47 -1.49038328e-01
27 47 -1.19666924e-01
28 47 -8.40836351e-02
29 47 -4.34588838e-02
30 47 1.45915434e-07
31 47 4.34590797e-02
32 47 8.40839537e-02
33 47 1.19667202e-01
34 47 1.49038432e-01
35 47 1.72109904e-01
36 47 1.89572941e-01
37 47 2.02443660e-01
38 47 2.11712931e-01
39 47 2.18227380e-01
40 47 2.22705314e-01
41 47 2.25753955e-01
42 47 2.27827872e-01
43 47 2.29202751e-01
44 47 2.30003617e-01
45 47 2.30268263e-01
46 47 2.30003285e-01
47 47 2.29202543e-01
48 47 2.27828095e-01
49 47 2.25754029e-01
50 47 2.22705203e-01
51 47 2.18227377e-01
52 47 2.11712965e-01
53 47 2.02443474e-01
54 47 1.89572835e-01
55 47 1.72109859e-01
56 47 1.49037993e-01
57 47 1.19666768e-01
58 47 8.40839235e-02
59 47 4.34588470e-02
0 48 -4.82734118e-07
1 48 -4.34592164e-02
2 48 -8.40837302e-02
3 48 -1.19667271e-01
4 48 -1.49038450e-01
5 48 -1.72109810e-01
6 48 -1.89573022e-01
7 48 -2.02443987e-01
8 48 -2.11712836e-01
9 48 -2.18226985e-01
10 48 -2.22705374e-01
11 48 -2.25754378e-01
12 48 -2.27827743e-01
13 48 -2.29202430e-01
14 48 -2.30003894e-01
15 48 -2.30268520e-01
16 48 -2.30003014e-01
17 48 -2.29202304e-01
18 48 -2.27828463e-01
19 48 -2.25754214e-01
20 48 -2.22704915e-01
21 48 -2.18227127e-01
22 48 -2.11713137e-01
23 48 -2.02443559e-01
24 48 -1.89572691e-01
25 48 -1.72109817e-01
26 48 -1.49038328e-01
27 48 -1.19666924e-01
28 48 -8.40836351e-02
29 48 -4.34588838e-02
30 48 1.45915434e-07
31 48 4.34590797e-02
32 48 8.40839537e-02
33 48 1.19667202e-01
34 48 1.49038432e-01
35 48 1.72109904e-01
36 48 1.89572941e-01
37 48 2.02443660e-01
38 48 2.11712931e-01
39 48 2.18227380e-01
40 48 2.22705314e-01
41 48 2.25753955e-01
42 48 2.27827872e-01
43 48 2.29202751e-01
44 48 2.30003617e-01
45 48 2.30268263e-01
46 48 2.30003285e-01
47 48 2.29202543e-01
48 48 2.27828095e-01
49 48 2.25754029e-01
50 48 2.22705203e-01
51 48 2.18227377e-01
52 48 2.11712965e-01
53 48 2.02443474e-01
54 48 1.89572835e-01
55 48 1.72109859e-01
56 48 1.49037993e-01
57 48 1.19666768e-01
58 48 8.40839235e-02
59 48 4.34588470e-02
0 49 -4.82734118e-07
1 49 -4.34592164e-02
2 49 -8.40837302e-02
3 49 -1.19667271e-01
4 49 -1.49038450e-01
5 49 -1.72109810e-01
6 49 -1.89573022e-01
7 49 -2.02443987e-01
8 49 -2.11712836e-01
9 49 -2.18226985e-01
10 49 -2.22705374e-01
11 49 -2.25754378e-01
12 49 -2.27827743e-01
13 49 -2.29202430e-01
14 49 -2.30003894e-01
15 49 -2.30268520e-01
16 49 -2.30003014e-01
17 49 -2.29202304e-01
18 49 -2.27828463e-01
19 49 -2.25754214e-01
20 49 -2.22704915e-01
21 49 -2.18227127e-01
22 49 -2.11713137e-01
23 49 -2.02443559e-01
24 49 -1.89572691e-01
25 49 -1.72109817e-01
26 49 -1.49038328e-01
27 49 -1.19666924e-01
28 49 -8.40836351e-02
29 49 -4.34588838e-02
30 49 1.45915434e-07
31 49 4.34590797e-02
32 49 8.40839537e-02
33 49 1.19667202e-01
34 49 1.49038432e-01
35 49 1.72109904e-01
36 49 1.89572941e-01
37 49 2.02443660e-01
38 49 2.11712931e-01
39 49 2.18227380e-01
40 49 2.22705314e-01
41 49 2.25753955e-01
42 49 2.27827872e-01
43 49 2.29202751e-01
44 49 2.30003617e-01
45 49 2.30268263e-01
46 49 2.30003285e-01
47 49 2.29202543e-01
48 49 2.27828095e-01
49 49 2.25754029e-01
50 49 2.22705203e-01
51 49 2.18227377e-01
52 49 2.11712965e-01
53 49 2.02443474e-01
54 49 1.89572835e-01
55 49 1.72109859e-01
56 49 1.49037993e-01
57 49 1.19666768e-01
58 49 8.40839235e-02
59 49 4.34588470e-02
0 50 -4.82734118e-07
1 50 -4.34592164e-02
2 50 -8.40837302e-02
3 50 -1.19667271e-01
4 50 -1.49038450e-01
5 50 -1.72109810e-01
6 50 -1.89573022e-01
7 50 -2.02443987e-01
8 50 -2.11712836e-01
9 50 -2.18226985e-01
10 50 -2.22705374e-01
11 50 -2.25754378e-01
12 50 -2.27827743e-01
13 50 -2.29202430e-01
14 50 -2.30003894e-01
15 50 -2.30268520e-01
16 50 -2.30003014e-01
17 50 -2.29202304e-01
18 50 -2.27828463e-01
19 50 -2.25754214e-01
20 50 -2.22704915e-01
21 50 -2.18227127e-01
22 50 -2.11713137e-01
23 50 -2.02443559e-01
24 50 -1.89572691e-01
25 50 -1.72109817e-01
26 50 -1.49038328e-01
27 50 -1.19666924e-01
28 50 -8.40836351e-02
29 50 -4.34588838e-02
30 50 1.45915434e-07
31 50 4.34590797e-02
32 50 8.40839537e-02
33 50 1.19667202e-01
34 50 1.49038432e-01
35 50 1.72109904e-01
36 50 1.89572941e-01
37 50 2.02443660e-01
38 50 2.11712931e-01
39 50 2.18227380e-01
40 50 2.22705314e-01
41 50 2.25753955e-01
42 50 2.27827872e-01
43 50 2.29202751e-01
44 50 2.30003617e-01
45 50 2.30268263e-01
46 50 2.30003285e-01
47 50 2.29202543e-01
48 50 2.27828095e-01
49 50 2.25754029e-01
50 50 2.22705203e-01
51 50 2.18227377e-01
52 50 2.11712965e-01
53 50 2.02443474e-01
54 50 1.89572835e-01
55 50 1.72109859e-01
56 50 1.49037993e-01
57 50 1.19666768e-01
58 50 8.40839235e-02
59 50 4.34588470e-02
0 51 -4.82734118e-07
1 51 -4.34592164e-02
2 51 -8.40837302e-02
3 51 -1.19667271e-01
4 51 -1.49038450e-01
5 51 -1.72109810e-01
6 51 -1.89573022e-01
7 51 -2.02443987e-01
8 51 -2.11712836e-01
9 51 -2.18226985e-01
10 51 -2.22705374e-01
11 51 -2.25754378e-01
12 51 -2.27827743e-01
13 51 -2.29202430e-01
14 51 -2.30003894e-01
15 51 -2.30268520e-01
16 51 -2.30003014e-01
17 51 -2.29202304e-01
18 51 -2.27828463e-01
19 51 -2.25754214e-01
20 51 -2.22704915e-01
21 51 -2.18227127e-01
22 51 -2.11713137e-01
23 51 -2.02443559e-01
24 51 -1.89572691e-01
25 51 -1.72109817e-01
26 51 -1.49038328e-01
27 51 -1.19666924e-01
28 51 -8.40836351e-02
29 51 -4.34588838e-02
30 51 1.45915434e-07
31 51 4.34590797e-02
32 51 8.40839537e-02
33 51 1.19667202e-01
34 51 1.49038432e-01
35 51 1.72109904e-01
36 51 1.89572941e-01
37 51 2.02443660e-01
38 51 2.11712931e-01
39 51 2.18227380e-01
40 51 2.22705314e-01
41 51 2.25753955e-01
42 51 2.27827872e-01
43 51 2.29202751e-01
44 51 2.30003617e-01
45 51 2.30268263e-01
46 51 2.30003285e-01
47 51 2.29202543e-01
48 51 2.27828095e-01
49 51 2.25754029e-01
50 51 2.22705203e-01
51 51 2.18227377e-01
52 51 2.11712965e-01
53 51 2.02443474e-01
54 51 1.89572835e-01
55 51 1.72109859e-01
56 51 1.49037993e-01
57 51 1.19666768e-01
58 51 8.40839235e-02
59 51 4.34588470e-02
0 52 -4.82734118e-07
1 52 -4.34592164e-02
2 52 -8.40837302e-02
3 52 -1.19667271e-01
4 52 -1.49038450e-01
5 52 -1.72109810e-01
6 52 -1.89573022e-01
7 52 -2.02443987e-01
8 52 -2.11712836e-01
9 52 -2.18226985e-01
10 52 -2.22705374e-01
11 52 -2.25754378e-01
12 52 -2.27827743e-01
13 52 -2.29202430e-01
14 52 -2.30003894e-01
15 52 -2.30268520e-01
16 52 -2.30003014e-01
17 52 -2.29202304e-01
18 52 -2.27828463e-01
19 52 -2.25754214e-01
20 52 -2.22704915e-01
21 52 -2.18227127e-01
22 52 -2.11713137e-01
23 52 -2.02443559e-01
24 52 -1.89572691e-01
25 52 -1.72109817e-01
26 52 -1.49038328e-01
27 52 -1.19666924e-01
28 52 -8.40836351e-02
29 52 -4.34588838e-02
30 52 1.45915434e-07
31 52 4.34590797e-02
32 52 8.40839537e-02
33 52 1.19667202e-01
34 52 1.49038432e-01
35 52 1.72109904e-01
36 52 1.89572941e-01
37 52 2.02443660e-01
38 52 2.11712931e-01
39 52 2.18227380e-01
40 52 2.22705314e-01
41 52 2.25753955e-01
42 52 2.27827872e-01
43 52 2.29202751e-01
44 52 2.30003617e-01
45 52 2.30268263e-01
46 52 2.30003285e-01
47 52 2.29202543e-01
48 52 2.27828095e-01
49 52 2.25754029e-01
50 52 2.22705203e-01
51 52 2.18227377e-01
52 52 2.11712965e-01
53 52 2.02443474e-01
54 52 1.89572835e-01
55 52 1.72109859e-01
56 52 1.49037993e-01
57 52 1.19666768e-01
58 52 8.40839235e-02
59 52 4.34588470e-02
0 53 -4.82734118e-07
1 53 -4.34592164e-02
2 53 -8.40837302e-02
3 53 -1.19667271e-01
4 53 -1.49038450e-01
5 53 -1.72109810e-01
6 53 -1.89573022e-01
7 53 -2.02443987e-01
8 53 -2.11712836e-01
9 53 -2.18226985e-01
10 53 -2.22705374e-01
11 53 -2.25754378e-01
12 53 -2.27827743e-01
13 53 -2.29202430e-01
14 53 -2.30003894e-01
15 53 -2.30268520e-01
16 53 -2.30003014e-01
17 53 -2.29202304e-01
18 53 -2.27828463e-01
19 53 -2.25754214e-01
20 53 -2.22704915e-01
21 53 -2.18227127e-01
22 53 -2.11713137e-01
23 53 -2.02443559e-01
24 53 -1.89572691e-01
25 53 -1.72109817e-01
26 53 -1.49038328e-01
27 53 -1.19666924e-01
28 53 -8.40836351e-02
29 53 -4.34588838e-02
30 53 1.45915434e-07
31 53 4.34590797e-02
32 53 8.40839537e-02
33 53 1.19667202e-01
34 53 1.49038432e-01
35 53 1.72109904e-01
36 53 1.89572941e-01
37 53 2.02443660e-01
38 53 2.11712931e-01
39 53 2.18227380e-01
40 53 2.22705314e-01
41 53 2.25753955e-01
42 53 2.27827872e-01
43 53 2.29202751e-01
44 53 2.30003617e-01
45 53 2.30268263e-01
46 53 2.30003285e-01
47 53 2.29202543e-01
48 53 2.27828095e-01
49 53 2.25754029e-01
50 53 2.22705203e-01
51 53 2.18227377e-01
52 53 2.11712965e-01
53 53 2.02443474e-01
54 53 1.89572835e-01
55 53 1.72109859e-01
56 53 1.49037993e-01
57 53 1.19666768e-01
58 53 8.40839235e-02
59 53 4.34588470e-02
0 54 -4.82734118e-07
1 54 -4.34592164e-02
2 54 -8.40837302e-02
3 54 -1.19667271e-01
4 54 -1.49038450e-01
5 54 -1.72109810e-01
6 54 -1.89573022e-01
7 54 -2.02443987e-01
8 54 -2.11712836e-01
9 54 -2.18226985e-01
10 54 -2.22705374e-01
11 54 -2.25754378e-01
12 54 -2.27827743e-01
13 54 -2.29202430e-01
14 54 -2.30003894e-01
15 54 -2.30268520e-01
16 54 -2.30003014e-01
17 54 -2.29202304e-01
18 54 -2.27828463e-01
19 54 -2.25754214e-01
20 54 -2.22704915e-01
21 54 -2.18227127e-01
22 54 -2.11713137e-01
23 54 -2.02443559e-01
24 54 -1.89572691e-01
25 54 -1.72109817e-01
26 54 -1.49038328e-01
27 54 -1.19666924e-01
28 54 -8.40836351e-02
29 54 -4.34588838e-02
30 54 1.45915434e-07
31 54 4.34590797e-02
32 54 8.40839537e-02
33 54 1.19667202e-01
34 54 1.49038432e-01
35 54 1.72109904e-01
36 54 1.89572941e-01
37 54 2.02443660e-01
38 54 2.11712931e-01
39 54 2.18227380e-01
40 54 2.22705314e-01
41 54 2.25753955e-01
42 54 2.27827872e-01
43 54 2.29202751e-01
44 54 2.30003617e-01
45 54 2.30268263e-01
46 54 2.30003285e-01
47 54 2.29202543e-01
48 54 2.27828095e-01
49 54 2.25754029e-01
50 54 2.22705203e-01
51 54 2.18227377e-01
52 54 2.11712965e-01
53 54 2.02443474e-01
54 54 1.89572835e-01
55 54 1.72109859e-01
56 54 1.49037993e-01
57 54 1.19666768e-01
58 54 8.40839235e-02
59 54 4.34588470e-02
0 55 -4.82734118e-07
1 55 -4.34592164e-02
2 55 -8.40837302e-02
3 55 -1.19667271e-01
4 55 -1.49038450e-01
5 55 -1.72109810e-01
6 55 -1.89573022e-01
7 55 -2.02443987e-01
8 55 -2.11712836e-01
9 55 -2.18226985e-01
10 55 -2.22705374e-01
11 55 -2.25754378e-01
12 55 -2.27827743e-01
13 55 -2.29202430e-01
14 55 -2.30003894e-01
15 55 -2.30268520e-01
16 55 -2.30003014e-01
17 55 -2.29202304e-01
18 55 -2.27828463e-01
19 55 -2.25754214e-01
20 55 -2.22704915e-01
21 55 -2.18227127e-01
22 55 -2.11713137e-01
23 55 -2.02443559e-01
24 55 -1.89572691e-01
25 55 -1.72109817e-01
26 55 -1.49038328e-01
27 55 -1.19666924e-01
28 55 -8.40836351e-02
29 55 -4.34588838e-02
30 55 1.45915434e-07
31 55 4.34590797e-02
32 55 8.40839537e-02
33 55 1.19667202e-01
34 55 1.49038432e-01
35 55 1.72109904e-01
36 55 1.89572941e-01
37 55 2.02443660e-01
38 55 2.11712931e-01
39 55 2.18227380e-01
40 55 2.22705314e-01
41 55 2.25753955e-01
42 55 2.27827872e-01
43 55 2.29202751e-01
44 55 2.30003617e-01
45 55 2.30268263e-01
46 55 2.30003285e-01
47 55 2.29202543e-01
48 55 2.27828095e-01
49 55 2.25754029e-01
50 55 2.22705203e-01
51 55 2.18227377e-01
52 55 2.11712965e-01
53 55 2.02443474e-01
54 55 1.89572835e-01
55 55 1.72109859e-01
56 55 1.49037993e-01
57 55 1.19666768e-01
58 55 8.40839235e-02
59 55 4.34588470e-02
0 56 -4.82734118e-07
1 56 -4.34592164e-02
2 56 -8.40837302e-02
3 56 -1.19667271e-01
4 56 -1.49038450e-01
5 56 -1.72109810e-01
6 56 -1.89573022e-01
7 56 -2.02443987e-01
8 56 -2.11712836e-01
9 56 -2.18226985e-01
10 56 -2.22705374e-01
11 56 -2.25754378e-01
12 56 -2.27827743e-01
13 56 -2.29202430e-01
14 56 -2.30003894e-01
15 56 -2.30268520e-01
16 56 -2.30003014e-01
17 56 -2.29202304e-01
18 56 -2.27828463e-01
19 56 -2.25754214e-01
20 56 -2.22704915e-01
21 56 -2.18227127e-01
22 56 -2.11713137e-01
23 56 -2.02443559e-01
24 56 -1.89572691e-01
25 56 -1.72109817e-01
26 56 -1.49038328e-01
27 56 -1.19666924e-01
28 56 -8.40836351e-02
29 56 -4.34588838e-02
30 56 1.45915434e-07
31 56 4.34590797e-02
32 56 8.40839537e-02
33 56 1.19667202e-01
34 56 1.49038432e-01
35 56 1.72109904e-01
36 56 1.89572941e-01
37 56 2.02443660e-01
38 56 2.11712931e-01
39 56 2.18227380e-01
40 56 2.22705314e-01
41 56 2.25753955e-01
42 56 2.27827872e-01
43 56 2.29202751e-01
44 56 2.30003617e-01
45 56 2.30268263e-01
46 56 2.30003285e-01
47 56 2.29202543e-01
48 56 2.27828095e-01
49 56 2.25754029e-01
50 56 2.22705203e-01
51 56 2.18227377e-01
52 56 2.11712965e-01
53 56 2.02443474e-01
54 56 1.89572835e-01
55 56 1.72109859e-01
56 56 1.49037993e-01
57 56 1.19666768e-01
58 56 8.40839235e-02
59 56 4.34588470e-02
0 57 -4.82734118e-07
1 57 -4.34592164e-02
2 57 -8.40837302e-02
3 57 -1.19667271e-01
4 57 -1.49038450e-01
5 57 -1.72109810e-01
6 57 -1.89573022e-01
7 57 -2.02443987e-01
8 57 -2.11712836e-01
9 57 -2.18226985e-01
10 57 -2.22705374e-01
11 57 -2.25754378e-01
12 57 -2.27827743e-01
13 57 -2.29202430e-01
14 57 -2.30003894e-01
15 57 -2.30268520e-01
16 57 -2.30003014e-01
17 57 -2.29202304e-01
18 57 -2.27828463e-01
19 57 -2.25754214e-01
20 57 -2.22704915e-01
21 57 -2.18227127e-01
22 57 -2.11713137e-01
23 57 -2.02443559e-01
24 57 -1.89572691e-01
25 57 -1.72109817e-01
26 57 -1.49038328e-01
27 57 -1.19666924e-01
28 57 -8.40836351e-02
29 57 -4.34588838e-02
30 57 1.45915434e-07
31 57 4.34590797e-02
32 57 8.40839537e-02
33 57 1.19667202e-01
34 57 1.49038432e-01
35 57 1.72109904e-01
36 57 1.89572941e-01
37 57 2.02443660e-01
38 57 2.11712931e-01
39 57 2.18227380e-01
40 57 2.22705314e-01
41 57 2.25753955e-01
42 57 2.27827872e-01
43 57 2.29202751e-01
44 57 2.30003617e-01
45 57 2.30268263e-01
46 57 2.30003285e-01
47 57 2.29202543e-01
48 57 2.27828095e-01
49 57 2.25754029e-01
50 57 2.22705203e-01
51 57 2.18227377e-01
52 57 2.11712965e-01
53 57 2.02443474e-01
54 57 1.89572835e-01
55 57 1.72109859e-01
56 57 1.49037993e-01
57 57 1.19666768e-01
58 57 8.40839235e-02
59 57 4.34588470e-02
0 58 -4.82734118e-07
1 58 -4.34592164e-02
2 58 -8.40837302e-02
3 58 -1.19667271e-01
4 58 -1.49038450e-01
5 58 -1.72109810e-01
6 58 -1.89573022e-01
7 58 -2.02443987e-01
8 58 -2.11712836e-01
9 58 -2.18226985e-01
10 58 -2.22705374e-01
11 58 -2.25754378e-01
12 58 -2.27827743e-01
13 58 -2.29202430e-01
14 58 -2.30003894e-01
15 58 -2.30268520e-01
16 58 -2.30003014e-01
17 58 -2.29202304e-01
18 58 -2.27828463e-01
19 58 -2.25754214e-01
20 58 -2.22704915e-01
21 58 -2.18227127e-01
22 58 -2.11713137e-01
23 58 -2.02443559e-01
24 58 -1.89572691e-01
25 58 -1.72109817e-01
26 58 -1.49038328e-01
27 58 -1.19666924e-01
28 58 -8.40836351e-02
29 58 -4.34588838e-02
30 58 1.45915434e-07
31 58 4.34590797e-02
32 58 8.40839537e-02
33 58 1.19667202e-01
34 58 1.49038432e-01
35 58 1.72109904e-01
36 58 1.89572941e-01
37 58 2.02443660e-01
38 58 2.11712931e-01
39 58 2.18227380e-01
40 58 2.22705314e-01
41 58 2.25753955e-01
42 58 2.27827872e-01
43 58 2.29202751e-01
44 58 2.30003617e-01
45 58 2.30268263e-01
46 58 2.30003285e-01
47 58 2.29202543e-01
48 58 2.27828095e-01
49 58 2.25754029e-01
50 58 2.22705203e-01
51 58 2.18227377e-01
52 58 2.11712965e-01
53 58 2.02443474e-01
54 58 1.89572835e-01
55 58 1.72109859e-01
56 58 1.49037993e-01
57 58 1.19666768e-01
58 58 8.40839235e-02
59 58 4.34588470e-02
0 59 -4.82734118e-07
1 59 -4.34592164e-02
2 59 -8.40837302e-02
3 59 -1.19667271e-01
4 59 -1.49038450e-01
5 59 -1.72109810e-01
6 59 -1.89573022e-01
7 59 -2.02443987e-01
8 59 -2.11712836e-01
9 59 -2.18226985e-01
10 59 -2.22705374e-01
11 59 -2.25754378e-01
12 59 -2.27827743e-01
13 59 -2.29202430e-01
14 59 -2.30003894e-01
15 59 -2.30268520e-01
16 59 -2.30003014e-01
17 59 -2.29202304e-01
18 59 -2.27828463e-01
19 59 -2.25754214e-01
20 59 -2.22704915e-01
21 59 -2.18227127e-01
22 59 -2.11713137e-01
23 59 -2.02443559e-01
24 59 -1.89572691e-01
25 59 -1.72109817e-01
26 59 -1.49038328e-01
27 59 -1.19666924e-01
28 59 -8.40836351e-02
29 59 -4.34588838e-02
30 59 1.45915434e-07
31 59 4.34590797e-02
32 59 8.40839537e-02
33 59 1.19667202e-01
34 59 1.49038432e-01
35 59 1.72109904e-01
36 59 1.89572941e-01
37 59 2.02443660e-01
38 59 2.11712931e-01
39 59 2.18227380e-01
40 59 2.22705314e-01
41 59 2.25753955e-01
42 59 2.27827872e-01
43 59 2.29202751e-01
44 59 2.30003617e-01
45 59 2.30268263e-01
46 59 2.30003285e-01
47 59 2.29202543e-01
48 59 2.27828095e-01
49 59 2.25754029e-01
50 59 2.22705203e-01
51 59 2.18227377e-01
52 59 2.11712965e-01
53 59 2.02443474e-01
54 59 1.89572835e-01
55 59 1.72109859e-01
56 59 1.49037993e-01
57 59 1.19666768e-01
58 59 8.40839235e-02
59 59 4.34588470e-02


==> anc/minT0_132_mu1_11.dat <==
0 0 1.18810419e-01
1 0 9.55214579e-02
2 0 3.57531483e-02
3 0 -3.76794722e-02
4 0 -9.67154849e-02
5 0 -1.18811290e-01
6 0 -9.55214579e-02
7 0 -3.57548902e-02
8 0 3.76759884e-02
9 0 9.67146140e-02
10 0 1.18813032e-01
11 0 9.55223289e-02
12 0 3.57592450e-02
13 0 -3.76768594e-02
14 0 -9.67146140e-02
15 0 -1.18807806e-01
16 0 -9.55205870e-02
17 0 -3.57531483e-02
18 0 3.76777303e-02
19 0 9.67128720e-02
20 0 1.18809548e-01
21 0 9.55214579e-02
22 0 3.57548902e-02
23 0 -3.76794722e-02
24 0 -9.67137430e-02
25 0 -1.18809548e-01
26 0 -9.55214579e-02
27 0 -3.57557612e-02
28 0 3.76751174e-02
29 0 9.67154849e-02
30 0 1.18811290e-01
31 0 9.55205870e-02
32 0 3.57566322e-02
33 0 -3.76751174e-02
34 0 -9.67137430e-02
35 0 -1.18812161e-01
36 0 -9.55223289e-02
37 0 -3.57540193e-02
38 0 3.76751174e-02
39 0 9.67172268e-02
0 1 1.18810419e-01
1 1 9.55214579e-02
2 1 3.57531483e-02
3 1 -3.76794722e-02
4 1 -9.67154849e-02
5 1 -1.18811290e-01
6 1 -9.55214579e-02
7 1 -3.57548902e-02
8 1 3.76759884e-02
9 1 9.67146140e-02
10 1 1.18813032e-01
11 1 9.55223289e-02
12 1 3.57592450e-02
13 1 -3.76768594e-02
14 1 -9.67146140e-02
15 1 -1.18807806e-01
16 1 -9.55205870e-02
17 1 -3.57531483e-02
18 1 3.76777303e-02
19 1 9.67128720e-02
20 1 1.18809548e-01
21 1 9.55214579e-02
22 1 3.57548902e-02
23 1 -3.76794722e-02
24 1 -9.67137430e-02
25 1 -1.18809548e-01
26 1 -9.55214579e-02
27 1 -3.57557612e-02
28 1 3.76751174e-02
29 1 9.67154849e-02
30 1 1.18811290e-01
31 1 9.55205870e-02
32 1 3.57566322e-02
33 1 -3.76751174e-02
34 1 -9.67137430e-02
35 1 -1.18812161e-01
36 1 -9.55223289e-02
37 1 -3.57540193e-02
38 1 3.76751174e-02
39 1 9.67172268e-02
0 2 1.18810419e-01
1 2 9.55214579e-02
2 2 3.57531483e-02
3 2 -3.76794722e-02
4 2 -9.67154849e-02
5 2 -1.18811290e-01
6 2 -9.55214579e-02
7 2 -3.57548902e-02
8 2 3.76759884e-02
9 2 9.67146140e-02
10 2 1.18813032e-01
11 2 9.55223289e-02
12 2 3.57592450e-02
13 2 -3.76768594e-02
14 2 -9.67146140e-02
15 2 -1.18807806e-01
16 2 -9.55205870e-02
17 2 -3.57531483e-02
18 2 3.76777303e-02
19 2 9.67128720e-02
20 2 1.18809548e-01
21 2 9.55214579e-02
22 2 3.57548902e-02
23 2 -3.76794722e-02
24 2 -9.67137430e-02
25 2 -1.18809548e-01
26 2 -9.55214579e-02
27 2 -3.57557612e-02
28 2 3.76751174e-02
29 2 9.67154849e-02
30 2 1.18811290e-01
31 2 9.55205870e-02
32 2 3.57566322e-02
33 2 -3.76751174e-02
34 2 -9.67137430e-02
35 2 -1.18812161e-01
36 2 -9.55223289e-02
37 2 -3.57540193e-02
38 2 3.76751174e-02
39 2 9.67172268e-02
0 3 1.18810419e-01
1 3 9.55214579e-02
2 3 3.57531483e-02
3 3 -3.76794722e-02
4 3 -9.67154849e-02
5 3 -1.18811290e-01
6 3 -9.55214579e-02
7 3 -3.57548902e-02
8 3 3.76759884e-02
9 3 9.67146140e-02
10 3 1.18813032e-01
11 3 9.55223289e-02
12 3 3.57592450e-02
13 3 -3.76768594e-02
14 3 -9.67146140e-02
15 3 -1.18807806e-01
16 3 -9.55205870e-02
17 3 -3.57531483e-02
18 3 3.76777303e-02
19 3 9.67128720e-02
20 3 1.18809548e-01
21 3 9.55214579e-02
22 3 3.57548902e-02
23 3 -3.76794722e-02
24 3 -9.67137430e-02
25 3 -1.18809548e-01
26 3 -9.55214579e-02
27 3 -3.57557612e-02
28 3 3.76751174e-02
29 3 9.67154849e-02
30 3 1.18811290e-01
31 3 9.55205870e-02
32 3 3.57566322e-02
33 3 -3.76751174e-02
34 3 -9.67137430e-02
35 3 -1.18812161e-01
36 3 -9.55223289e-02
37 3 -3.57540193e-02
38 3 3.76751174e-02
39 3 9.67172268e-02
0 4 1.18810419e-01
1 4 9.55214579e-02
2 4 3.57531483e-02
3 4 -3.76794722e-02
4 4 -9.67154849e-02
5 4 -1.18811290e-01
6 4 -9.55214579e-02
7 4 -3.57548902e-02
8 4 3.76759884e-02
9 4 9.67146140e-02
10 4 1.18813032e-01
11 4 9.55223289e-02
12 4 3.57592450e-02
13 4 -3.76768594e-02
14 4 -9.67146140e-02
15 4 -1.18807806e-01
16 4 -9.55205870e-02
17 4 -3.57531483e-02
18 4 3.76777303e-02
19 4 9.67128720e-02
20 4 1.18809548e-01
21 4 9.55214579e-02
22 4 3.57548902e-02
23 4 -3.76794722e-02
24 4 -9.67137430e-02
25 4 -1.18809548e-01
26 4 -9.55214579e-02
27 4 -3.57557612e-02
28 4 3.76751174e-02
29 4 9.67154849e-02
30 4 1.18811290e-01
31 4 9.55205870e-02
32 4 3.57566322e-02
33 4 -3.76751174e-02
34 4 -9.67137430e-02
35 4 -1.18812161e-01
36 4 -9.55223289e-02
37 4 -3.57540193e-02
38 4 3.76751174e-02
39 4 9.67172268e-02
0 5 1.18810419e-01
1 5 9.55214579e-02
2 5 3.57531483e-02
3 5 -3.76794722e-02
4 5 -9.67154849e-02
5 5 -1.18811290e-01
6 5 -9.55214579e-02
7 5 -3.57548902e-02
8 5 3.76759884e-02
9 5 9.67146140e-02
10 5 1.18813032e-01
11 5 9.55223289e-02
12 5 3.57592450e-02
13 5 -3.76768594e-02
14 5 -9.67146140e-02
15 5 -1.18807806e-01
16 5 -9.55205870e-02
17 5 -3.57531483e-02
18 5 3.76777303e-02
19 5 9.67128720e-02
20 5 1.18809548e-01
21 5 9.55214579e-02
22 5 3.57548902e-02
23 5 -3.76794722e-02
24 5 -9.67137430e-02
25 5 -1.18809548e-01
26 5 -9.55214579e-02
27 5 -3.57557612e-02
28 5 3.76751174e-02
29 5 9.67154849e-02
30 5 1.18811290e-01
31 5 9.55205870e-02
32 5 3.57566322e-02
33 5 -3.76751174e-02
34 5 -9.67137430e-02
35 5 -1.18812161e-01
36 5 -9.55223289e-02
37 5 -3.57540193e-02
38 5 3.76751174e-02
39 5 9.67172268e-02
0 6 1.18810419e-01
1 6 9.55214579e-02
2 6 3.57531483e-02
3 6 -3.76794722e-02
4 6 -9.67154849e-02
5 6 -1.18811290e-01
6 6 -9.55214579e-02
7 6 -3.57548902e-02
8 6 3.76759884e-02
9 6 9.67146140e-02
10 6 1.18813032e-01
11 6 9.55223289e-02
12 6 3.57592450e-02
13 6 -3.76768594e-02
14 6 -9.67146140e-02
15 6 -1.18807806e-01
16 6 -9.55205870e-02
17 6 -3.57531483e-02
18 6 3.76777303e-02
19 6 9.67128720e-02
20 6 1.18809548e-01
21 6 9.55214579e-02
22 6 3.57548902e-02
23 6 -3.76794722e-02
24 6 -9.67137430e-02
25 6 -1.18809548e-01
26 6 -9.55214579e-02
27 6 -3.57557612e-02
28 6 3.76751174e-02
29 6 9.67154849e-02
30 6 1.18811290e-01
31 6 9.55205870e-02
32 6 3.57566322e-02
33 6 -3.76751174e-02
34 6 -9.67137430e-02
35 6 -1.18812161e-01
36 6 -9.55223289e-02
37 6 -3.57540193e-02
38 6 3.76751174e-02
39 6 9.67172268e-02
0 7 1.18810419e-01
1 7 9.55214579e-02
2 7 3.57531483e-02
3 7 -3.76794722e-02
4 7 -9.67154849e-02
5 7 -1.18811290e-01
6 7 -9.55214579e-02
7 7 -3.57548902e-02
8 7 3.76759884e-02
9 7 9.67146140e-02
10 7 1.18813032e-01
11 7 9.55223289e-02
12 7 3.57592450e-02
13 7 -3.76768594e-02
14 7 -9.67146140e-02
15 7 -1.18807806e-01
16 7 -9.55205870e-02
17 7 -3.57531483e-02
18 7 3.76777303e-02
19 7 9.67128720e-02
20 7 1.18809548e-01
21 7 9.55214579e-02
22 7 3.57548902e-02
23 7 -3.76794722e-02
24 7 -9.67137430e-02
25 7 -1.18809548e-01
26 7 -9.55214579e-02
27 7 -3.57557612e-02
28 7 3.76751174e-02
29 7 9.67154849e-02
30 7 1.18811290e-01
31 7 9.55205870e-02
32 7 3.57566322e-02
33 7 -3.76751174e-02
34 7 -9.67137430e-02
35 7 -1.18812161e-01
36 7 -9.55223289e-02
37 7 -3.57540193e-02
38 7 3.76751174e-02
39 7 9.67172268e-02
0 8 1.18810419e-01
1 8 9.55214579e-02
2 8 3.57531483e-02
3 8 -3.76794722e-02
4 8 -9.67154849e-02
5 8 -1.18811290e-01
6 8 -9.55214579e-02
7 8 -3.57548902e-02
8 8 3.76759884e-02
9 8 9.67146140e-02
10 8 1.18813032e-01
11 8 9.55223289e-02
12 8 3.57592450e-02
13 8 -3.76768594e-02
14 8 -9.67146140e-02
15 8 -1.18807806e-01
16 8 -9.55205870e-02
17 8 -3.57531483e-02
18 8 3.76777303e-02
19 8 9.67128720e-02
20 8 1.18809548e-01
21 8 9.55214579e-02
22 8 3.57548902e-02
23 8 -3.76794722e-02
24 8 -9.67137430e-02
25 8 -1.18809548e-01
26 8 -9.55214579e-02
27 8 -3.57557612e-02
28 8 3.76751174e-02
29 8 9.67154849e-02
30 8 1.18811290e-01
31 8 9.55205870e-02
32 8 3.57566322e-02
33 8 -3.76751174e-02
34 8 -9.67137430e-02
35 8 -1.18812161e-01
36 8 -9.55223289e-02
37 8 -3.57540193e-02
38 8 3.76751174e-02
39 8 9.67172268e-02
0 9 1.18810419e-01
1 9 9.55214579e-02
2 9 3.57531483e-02
3 9 -3.76794722e-02
4 9 -9.67154849e-02
5 9 -1.18811290e-01
6 9 -9.55214579e-02
7 9 -3.57548902e-02
8 9 3.76759884e-02
9 9 9.67146140e-02
10 9 1.18813032e-01
11 9 9.55223289e-02
12 9 3.57592450e-02
13 9 -3.76768594e-02
14 9 -9.67146140e-02
15 9 -1.18807806e-01
16 9 -9.55205870e-02
17 9 -3.57531483e-02
18 9 3.76777303e-02
19 9 9.67128720e-02
20 9 1.18809548e-01
21 9 9.55214579e-02
22 9 3.57548902e-02
23 9 -3.76794722e-02
24 9 -9.67137430e-02
25 9 -1.18809548e-01
26 9 -9.55214579e-02
27 9 -3.57557612e-02
28 9 3.76751174e-02
29 9 9.67154849e-02
30 9 1.18811290e-01
31 9 9.55205870e-02
32 9 3.57566322e-02
33 9 -3.76751174e-02
34 9 -9.67137430e-02
35 9 -1.18812161e-01
36 9 -9.55223289e-02
37 9 -3.57540193e-02
38 9 3.76751174e-02
39 9 9.67172268e-02
0 10 1.18810419e-01
1 10 9.55214579e-02
2 10 3.57531483e-02
3 10 -3.76794722e-02
4 10 -9.67154849e-02
5 10 -1.18811290e-01
6 10 -9.55214579e-02
7 10 -3.57548902e-02
8 10 3.76759884e-02
9 10 9.67146140e-02
10 10 1.18813032e-01
11 10 9.55223289e-02
12 10 3.57592450e-02
13 10 -3.76768594e-02
14 10 -9.67146140e-02
15 10 -1.18807806e-01
16 10 -9.55205870e-02
17 10 -3.57531483e-02
18 10 3.76777303e-02
19 10 9.67128720e-02
20 10 1.18809548e-01
21 10 9.55214579e-02
22 10 3.57548902e-02
23 10 -3.76794722e-02
24 10 -9.67137430e-02
25 10 -1.18809548e-01
26 10 -9.55214579e-02
27 10 -3.57557612e-02
28 10 3.76751174e-02
29 10 9.67154849e-02
30 10 1.18811290e-01
31 10 9.55205870e-02
32 10 3.57566322e-02
33 10 -3.76751174e-02
34 10 -9.67137430e-02
35 10 -1.18812161e-01
36 10 -9.55223289e-02
37 10 -3.57540193e-02
38 10 3.76751174e-02
39 10 9.67172268e-02
0 11 1.18810419e-01
1 11 9.55214579e-02
2 11 3.57531483e-02
3 11 -3.76794722e-02
4 11 -9.67154849e-02
5 11 -1.18811290e-01
6 11 -9.55214579e-02
7 11 -3.57548902e-02
8 11 3.76759884e-02
9 11 9.67146140e-02
10 11 1.18813032e-01
11 11 9.55223289e-02
12 11 3.57592450e-02
13 11 -3.76768594e-02
14 11 -9.67146140e-02
15 11 -1.18807806e-01
16 11 -9.55205870e-02
17 11 -3.57531483e-02
18 11 3.76777303e-02
19 11 9.67128720e-02
20 11 1.18809548e-01
21 11 9.55214579e-02
22 11 3.57548902e-02
23 11 -3.76794722e-02
24 11 -9.67137430e-02
25 11 -1.18809548e-01
26 11 -9.55214579e-02
27 11 -3.57557612e-02
28 11 3.76751174e-02
29 11 9.67154849e-02
30 11 1.18811290e-01
31 11 9.55205870e-02
32 11 3.57566322e-02
33 11 -3.76751174e-02
34 11 -9.67137430e-02
35 11 -1.18812161e-01
36 11 -9.55223289e-02
37 11 -3.57540193e-02
38 11 3.76751174e-02
39 11 9.67172268e-02
0 12 1.18810419e-01
1 12 9.55214579e-02
2 12 3.57531483e-02
3 12 -3.76794722e-02
4 12 -9.67154849e-02
5 12 -1.18811290e-01
6 12 -9.55214579e-02
7 12 -3.57548902e-02
8 12 3.76759884e-02
9 12 9.67146140e-02
10 12 1.18813032e-01
11 12 9.55223289e-02
12 12 3.57592450e-02
13 12 -3.76768594e-02
14 12 -9.67146140e-02
15 12 -1.18807806e-01
16 12 -9.55205870e-02
17 12 -3.57531483e-02
18 12 3.76777303e-02
19 12 9.67128720e-02
20 12 1.18809548e-01
21 12 9.55214579e-02
22 12 3.57548902e-02
23 12 -3.76794722e-02
24 12 -9.67137430e-02
25 12 -1.18809548e-01
26 12 -9.55214579e-02
27 12 -3.57557612e-02
28 12 3.76751174e-02
29 12 9.67154849e-02
30 12 1.18811290e-01
31 12 9.55205870e-02
32 12 3.57566322e-02
33 12 -3.76751174e-02
34 12 -9.67137430e-02
35 12 -1.18812161e-01
36 12 -9.55223289e-02
37 12 -3.57540193e-02
38 12 3.76751174e-02
39 12 9.67172268e-02
0 13 1.18810419e-01
1 13 9.55214579e-02
2 13 3.57531483e-02
3 13 -3.76794722e-02
4 13 -9.67154849e-02
5 13 -1.18811290e-01
6 13 -9.55214579e-02
7 13 -3.57548902e-02
8 13 3.76759884e-02
9 13 9.67146140e-02
10 13 1.18813032e-01
11 13 9.55223289e-02
12 13 3.57592450e-02
13 13 -3.76768594e-02
14 13 -9.67146140e-02
15 13 -1.18807806e-01
16 13 -9.55205870e-02
17 13 -3.57531483e-02
18 13 3.76777303e-02
19 13 9.67128720e-02
20 13 1.18809548e-01
21 13 9.55214579e-02
22 13 3.57548902e-02
23 13 -3.76794722e-02
24 13 -9.67137430e-02
25 13 -1.18809548e-01
26 13 -9.55214579e-02
27 13 -3.57557612e-02
28 13 3.76751174e-02
29 13 9.67154849e-02
30 13 1.18811290e-01
31 13 9.55205870e-02
32 13 3.57566322e-02
33 13 -3.76751174e-02
34 13 -9.67137430e-02
35 13 -1.18812161e-01
36 13 -9.55223289e-02
37 13 -3.57540193e-02
38 13 3.76751174e-02
39 13 9.67172268e-02
0 14 1.18810419e-01
1 14 9.55214579e-02
2 14 3.57531483e-02
3 14 -3.76794722e-02
4 14 -9.67154849e-02
5 14 -1.18811290e-01
6 14 -9.55214579e-02
7 14 -3.57548902e-02
8 14 3.76759884e-02
9 14 9.67146140e-02
10 14 1.18813032e-01
11 14 9.55223289e-02
12 14 3.57592450e-02
13 14 -3.76768594e-02
14 14 -9.67146140e-02
15 14 -1.18807806e-01
16 14 -9.55205870e-02
17 14 -3.57531483e-02
18 14 3.76777303e-02
19 14 9.67128720e-02
20 14 1.18809548e-01
21 14 9.55214579e-02
22 14 3.57548902e-02
23 14 -3.76794722e-02
24 14 -9.67137430e-02
25 14 -1.18809548e-01
26 14 -9.55214579e-02
27 14 -3.57557612e-02
28 14 3.76751174e-02
29 14 9.67154849e-02
30 14 1.18811290e-01
31 14 9.55205870e-02
32 14 3.57566322e-02
33 14 -3.76751174e-02
34 14 -9.67137430e-02
35 14 -1.18812161e-01
36 14 -9.55223289e-02
37 14 -3.57540193e-02
38 14 3.76751174e-02
39 14 9.67172268e-02
0 15 1.18810419e-01
1 15 9.55214579e-02
2 15 3.57531483e-02
3 15 -3.76794722e-02
4 15 -9.67154849e-02
5 15 -1.18811290e-01
6 15 -9.55214579e-02
7 15 -3.57548902e-02
8 15 3.76759884e-02
9 15 9.67146140e-02
10 15 1.18813032e-01
11 15 9.55223289e-02
12 15 3.57592450e-02
13 15 -3.76768594e-02
14 15 -9.67146140e-02
15 15 -1.18807806e-01
16 15 -9.55205870e-02
17 15 -3.57531483e-02
18 15 3.76777303e-02
19 15 9.67128720e-02
20 15 1.18809548e-01
21 15 9.55214579e-02
22 15 3.57548902e-02
23 15 -3.76794722e-02
24 15 -9.67137430e-02
25 15 -1.18809548e-01
26 15 -9.55214579e-02
27 15 -3.57557612e-02
28 15 3.76751174e-02
29 15 9.67154849e-02
30 15 1.18811290e-01
31 15 9.55205870e-02
32 15 3.57566322e-02
33 15 -3.76751174e-02
34 15 -9.67137430e-02
35 15 -1.18812161e-01
36 15 -9.55223289e-02
37 15 -3.57540193e-02
38 15 3.76751174e-02
39 15 9.67172268e-02
0 16 1.18810419e-01
1 16 9.55214579e-02
2 16 3.57531483e-02
3 16 -3.76794722e-02
4 16 -9.67154849e-02
5 16 -1.18811290e-01
6 16 -9.55214579e-02
7 16 -3.57548902e-02
8 16 3.76759884e-02
9 16 9.67146140e-02
10 16 1.18813032e-01
11 16 9.55223289e-02
12 16 3.57592450e-02
13 16 -3.76768594e-02
14 16 -9.67146140e-02
15 16 -1.18807806e-01
16 16 -9.55205870e-02
17 16 -3.57531483e-02
18 16 3.76777303e-02
19 16 9.67128720e-02
20 16 1.18809548e-01
21 16 9.55214579e-02
22 16 3.57548902e-02
23 16 -3.76794722e-02
24 16 -9.67137430e-02
25 16 -1.18809548e-01
26 16 -9.55214579e-02
27 16 -3.57557612e-02
28 16 3.76751174e-02
29 16 9.67154849e-02
30 16 1.18811290e-01
31 16 9.55205870e-02
32 16 3.57566322e-02
33 16 -3.76751174e-02
34 16 -9.67137430e-02
35 16 -1.18812161e-01
36 16 -9.55223289e-02
37 16 -3.57540193e-02
38 16 3.76751174e-02
39 16 9.67172268e-02
0 17 1.18810419e-01
1 17 9.55214579e-02
2 17 3.57531483e-02
3 17 -3.76794722e-02
4 17 -9.67154849e-02
5 17 -1.18811290e-01
6 17 -9.55214579e-02
7 17 -3.57548902e-02
8 17 3.76759884e-02
9 17 9.67146140e-02
10 17 1.18813032e-01
11 17 9.55223289e-02
12 17 3.57592450e-02
13 17 -3.76768594e-02
14 17 -9.67146140e-02
15 17 -1.18807806e-01
16 17 -9.55205870e-02
17 17 -3.57531483e-02
18 17 3.76777303e-02
19 17 9.67128720e-02
20 17 1.18809548e-01
21 17 9.55214579e-02
22 17 3.57548902e-02
23 17 -3.76794722e-02
24 17 -9.67137430e-02
25 17 -1.18809548e-01
26 17 -9.55214579e-02
27 17 -3.57557612e-02
28 17 3.76751174e-02
29 17 9.67154849e-02
30 17 1.18811290e-01
31 17 9.55205870e-02
32 17 3.57566322e-02
33 17 -3.76751174e-02
34 17 -9.67137430e-02
35 17 -1.18812161e-01
36 17 -9.55223289e-02
37 17 -3.57540193e-02
38 17 3.76751174e-02
39 17 9.67172268e-02
0 18 1.18810419e-01
1 18 9.55214579e-02
2 18 3.57531483e-02
3 18 -3.76794722e-02
4 18 -9.67154849e-02
5 18 -1.18811290e-01
6 18 -9.55214579e-02
7 18 -3.57548902e-02
8 18 3.76759884e-02
9 18 9.67146140e-02
10 18 1.18813032e-01
11 18 9.55223289e-02
12 18 3.57592450e-02
13 18 -3.76768594e-02
14 18 -9.67146140e-02
15 18 -1.18807806e-01
16 18 -9.55205870e-02
17 18 -3.57531483e-02
18 18 3.76777303e-02
19 18 9.67128720e-02
20 18 1.18809548e-01
21 18 9.55214579e-02
22 18 3.57548902e-02
23 18 -3.76794722e-02
24 18 -9.67137430e-02
25 18 -1.18809548e-01
26 18 -9.55214579e-02
27 18 -3.57557612e-02
28 18 3.76751174e-02
29 18 9.67154849e-02
30 18 1.18811290e-01
31 18 9.55205870e-02
32 18 3.57566322e-02
33 18 -3.76751174e-02
34 18 -9.67137430e-02
35 18 -1.18812161e-01
36 18 -9.55223289e-02
37 18 -3.57540193e-02
38 18 3.76751174e-02
39 18 9.67172268e-02
0 19 1.18810419e-01
1 19 9.55214579e-02
2 19 3.57531483e-02
3 19 -3.76794722e-02
4 19 -9.67154849e-02
5 19 -1.18811290e-01
6 19 -9.55214579e-02
7 19 -3.57548902e-02
8 19 3.76759884e-02
9 19 9.67146140e-02
10 19 1.18813032e-01
11 19 9.55223289e-02
12 19 3.57592450e-02
13 19 -3.76768594e-02
14 19 -9.67146140e-02
15 19 -1.18807806e-01
16 19 -9.55205870e-02
17 19 -3.57531483e-02
18 19 3.76777303e-02
19 19 9.67128720e-02
20 19 1.18809548e-01
21 19 9.55214579e-02
22 19 3.57548902e-02
23 19 -3.76794722e-02
24 19 -9.67137430e-02
25 19 -1.18809548e-01
26 19 -9.55214579e-02
27 19 -3.57557612e-02
28 19 3.76751174e-02
29 19 9.67154849e-02
30 19 1.18811290e-01
31 19 9.55205870e-02
32 19 3.57566322e-02
33 19 -3.76751174e-02
34 19 -9.67137430e-02
35 19 -1.18812161e-01
36 19 -9.55223289e-02
37 19 -3.57540193e-02
38 19 3.76751174e-02
39 19 9.67172268e-02
0 20 1.18810419e-01
1 20 9.55214579e-02
2 20 3.57531483e-02
3 20 -3.76794722e-02
4 20 -9.67154849e-02
5 20 -1.18811290e-01
6 20 -9.55214579e-02
7 20 -3.57548902e-02
8 20 3.76759884e-02
9 20 9.67146140e-02
10 20 1.18813032e-01
11 20 9.55223289e-02
12 20 3.57592450e-02
13 20 -3.76768594e-02
14 20 -9.67146140e-02
15 20 -1.18807806e-01
16 20 -9.55205870e-02
17 20 -3.57531483e-02
18 20 3.76777303e-02
19 20 9.67128720e-02
20 20 1.18809548e-01
21 20 9.55214579e-02
22 20 3.57548902e-02
23 20 -3.76794722e-02
24 20 -9.67137430e-02
25 20 -1.18809548e-01
26 20 -9.55214579e-02
27 20 -3.57557612e-02
28 20 3.76751174e-02
29 20 9.67154849e-02
30 20 1.18811290e-01
31 20 9.55205870e-02
32 20 3.57566322e-02
33 20 -3.76751174e-02
34 20 -9.67137430e-02
35 20 -1.18812161e-01
36 20 -9.55223289e-02
37 20 -3.57540193e-02
38 20 3.76751174e-02
39 20 9.67172268e-02
0 21 1.18810419e-01
1 21 9.55214579e-02
2 21 3.57531483e-02
3 21 -3.76794722e-02
4 21 -9.67154849e-02
5 21 -1.18811290e-01
6 21 -9.55214579e-02
7 21 -3.57548902e-02
8 21 3.76759884e-02
9 21 9.67146140e-02
10 21 1.18813032e-01
11 21 9.55223289e-02
12 21 3.57592450e-02
13 21 -3.76768594e-02
14 21 -9.67146140e-02
15 21 -1.18807806e-01
16 21 -9.55205870e-02
17 21 -3.57531483e-02
18 21 3.76777303e-02
19 21 9.67128720e-02
20 21 1.18809548e-01
21 21 9.55214579e-02
22 21 3.57548902e-02
23 21 -3.76794722e-02
24 21 -9.67137430e-02
25 21 -1.18809548e-01
26 21 -9.55214579e-02
27 21 -3.57557612e-02
28 21 3.76751174e-02
29 21 9.67154849e-02
30 21 1.18811290e-01
31 21 9.55205870e-02
32 21 3.57566322e-02
33 21 -3.76751174e-02
34 21 -9.67137430e-02
35 21 -1.18812161e-01
36 21 -9.55223289e-02
37 21 -3.57540193e-02
38 21 3.76751174e-02
39 21 9.67172268e-02
0 22 1.18810419e-01
1 22 9.55214579e-02
2 22 3.57531483e-02
3 22 -3.76794722e-02
4 22 -9.67154849e-02
5 22 -1.18811290e-01
6 22 -9.55214579e-02
7 22 -3.57548902e-02
8 22 3.76759884e-02
9 22 9.67146140e-02
10 22 1.18813032e-01
11 22 9.55223289e-02
12 22 3.57592450e-02
13 22 -3.76768594e-02
14 22 -9.67146140e-02
15 22 -1.18807806e-01
16 22 -9.55205870e-02
17 22 -3.57531483e-02
18 22 3.76777303e-02
19 22 9.67128720e-02
20 22 1.18809548e-01
21 22 9.55214579e-02
22 22 3.57548902e-02
23 22 -3.76794722e-02
24 22 -9.67137430e-02
25 22 -1.18809548e-01
26 22 -9.55214579e-02
27 22 -3.57557612e-02
28 22 3.76751174e-02
29 22 9.67154849e-02
30 22 1.18811290e-01
31 22 9.55205870e-02
32 22 3.57566322e-02
33 22 -3.76751174e-02
34 22 -9.67137430e-02
35 22 -1.18812161e-01
36 22 -9.55223289e-02
37 22 -3.57540193e-02
38 22 3.76751174e-02
39 22 9.67172268e-02
0 23 1.18810419e-01
1 23 9.55214579e-02
2 23 3.57531483e-02
3 23 -3.76794722e-02
4 23 -9.67154849e-02
5 23 -1.18811290e-01
6 23 -9.55214579e-02
7 23 -3.57548902e-02
8 23 3.76759884e-02
9 23 9.67146140e-02
10 23 1.18813032e-01
11 23 9.55223289e-02
12 23 3.57592450e-02
13 23 -3.76768594e-02
14 23 -9.67146140e-02
15 23 -1.18807806e-01
16 23 -9.55205870e-02
17 23 -3.57531483e-02
18 23 3.76777303e-02
19 23 9.67128720e-02
20 23 1.18809548e-01
21 23 9.55214579e-02
22 23 3.57548902e-02
23 23 -3.76794722e-02
24 23 -9.67137430e-02
25 23 -1.18809548e-01
26 23 -9.55214579e-02
27 23 -3.57557612e-02
28 23 3.76751174e-02
29 23 9.67154849e-02
30 23 1.18811290e-01
31 23 9.55205870e-02
32 23 3.57566322e-02
33 23 -3.76751174e-02
34 23 -9.67137430e-02
35 23 -1.18812161e-01
36 23 -9.55223289e-02
37 23 -3.57540193e-02
38 23 3.76751174e-02
39 23 9.67172268e-02
0 24 1.18810419e-01
1 24 9.55214579e-02
2 24 3.57531483e-02
3 24 -3.76794722e-02
4 24 -9.67154849e-02
5 24 -1.18811290e-01
6 24 -9.55214579e-02
7 24 -3.57548902e-02
8 24 3.76759884e-02
9 24 9.67146140e-02
10 24 1.18813032e-01
11 24 9.55223289e-02
12 24 3.57592450e-02
13 24 -3.76768594e-02
14 24 -9.67146140e-02
15 24 -1.18807806e-01
16 24 -9.55205870e-02
17 24 -3.57531483e-02
18 24 3.76777303e-02
19 24 9.67128720e-02
20 24 1.18809548e-01
21 24 9.55214579e-02
22 24 3.57548902e-02
23 24 -3.76794722e-02
24 24 -9.67137430e-02
25 24 -1.18809548e-01
26 24 -9.55214579e-02
27 24 -3.57557612e-02
28 24 3.76751174e-02
29 24 9.67154849e-02
30 24 1.18811290e-01
31 24 9.55205870e-02
32 24 3.57566322e-02
33 24 -3.76751174e-02
34 24 -9.67137430e-02
35 24 -1.18812161e-01
36 24 -9.55223289e-02
37 24 -3.57540193e-02
38 24 3.76751174e-02
39 24 9.67172268e-02
0 25 1.18810419e-01
1 25 9.55214579e-02
2 25 3.57531483e-02
3 25 -3.76794722e-02
4 25 -9.67154849e-02
5 25 -1.18811290e-01
6 25 -9.55214579e-02
7 25 -3.57548902e-02
8 25 3.76759884e-02
9 25 9.67146140e-02
10 25 1.18813032e-01
11 25 9.55223289e-02
12 25 3.57592450e-02
13 25 -3.76768594e-02
14 25 -9.67146140e-02
15 25 -1.18807806e-01
16 25 -9.55205870e-02
17 25 -3.57531483e-02
18 25 3.76777303e-02
19 25 9.67128720e-02
20 25 1.18809548e-01
21 25 9.55214579e-02
22 25 3.57548902e-02
23 25 -3.76794722e-02
24 25 -9.67137430e-02
25 25 -1.18809548e-01
26 25 -9.55214579e-02
27 25 -3.57557612e-02
28 25 3.76751174e-02
29 25 9.67154849e-02
30 25 1.18811290e-01
31 25 9.55205870e-02
32 25 3.57566322e-02
33 25 -3.76751174e-02
34 25 -9.67137430e-02
35 25 -1.18812161e-01
36 25 -9.55223289e-02
37 25 -3.57540193e-02
38 25 3.76751174e-02
39 25 9.67172268e-02
0 26 1.18810419e-01
1 26 9.55214579e-02
2 26 3.57531483e-02
3 26 -3.76794722e-02
4 26 -9.67154849e-02
5 26 -1.18811290e-01
6 26 -9.55214579e-02
7 26 -3.57548902e-02
8 26 3.76759884e-02
9 26 9.67146140e-02
10 26 1.18813032e-01
11 26 9.55223289e-02
12 26 3.57592450e-02
13 26 -3.76768594e-02
14 26 -9.67146140e-02
15 26 -1.18807806e-01
16 26 -9.55205870e-02
17 26 -3.57531483e-02
18 26 3.76777303e-02
19 26 9.67128720e-02
20 26 1.18809548e-01
21 26 9.55214579e-02
22 26 3.57548902e-02
23 26 -3.76794722e-02
24 26 -9.67137430e-02
25 26 -1.18809548e-01
26 26 -9.55214579e-02
27 26 -3.57557612e-02
28 26 3.76751174e-02
29 26 9.67154849e-02
30 26 1.18811290e-01
31 26 9.55205870e-02
32 26 3.57566322e-02
33 26 -3.76751174e-02
34 26 -9.67137430e-02
35 26 -1.18812161e-01
36 26 -9.55223289e-02
37 26 -3.57540193e-02
38 26 3.76751174e-02
39 26 9.67172268e-02
0 27 1.18810419e-01
1 27 9.55214579e-02
2 27 3.57531483e-02
3 27 -3.76794722e-02
4 27 -9.67154849e-02
5 27 -1.18811290e-01
6 27 -9.55214579e-02
7 27 -3.57548902e-02
8 27 3.76759884e-02
9 27 9.67146140e-02
10 27 1.18813032e-01
11 27 9.55223289e-02
12 27 3.57592450e-02
13 27 -3.76768594e-02
14 27 -9.67146140e-02
15 27 -1.18807806e-01
16 27 -9.55205870e-02
17 27 -3.57531483e-02
18 27 3.76777303e-02
19 27 9.67128720e-02
20 27 1.18809548e-01
21 27 9.55214579e-02
22 27 3.57548902e-02
23 27 -3.76794722e-02
24 27 -9.67137430e-02
25 27 -1.18809548e-01
26 27 -9.55214579e-02
27 27 -3.57557612e-02
28 27 3.76751174e-02
29 27 9.67154849e-02
30 27 1.18811290e-01
31 27 9.55205870e-02
32 27 3.57566322e-02
33 27 -3.76751174e-02
34 27 -9.67137430e-02
35 27 -1.18812161e-01
36 27 -9.55223289e-02
37 27 -3.57540193e-02
38 27 3.76751174e-02
39 27 9.67172268e-02
0 28 1.18810419e-01
1 28 9.55214579e-02
2 28 3.57531483e-02
3 28 -3.76794722e-02
4 28 -9.67154849e-02
5 28 -1.18811290e-01
6 28 -9.55214579e-02
7 28 -3.57548902e-02
8 28 3.76759884e-02
9 28 9.67146140e-02
10 28 1.18813032e-01
11 28 9.55223289e-02
12 28 3.57592450e-02
13 28 -3.76768594e-02
14 28 -9.67146140e-02
15 28 -1.18807806e-01
16 28 -9.55205870e-02
17 28 -3.57531483e-02
18 28 3.76777303e-02
19 28 9.67128720e-02
20 28 1.18809548e-01
21 28 9.55214579e-02
22 28 3.57548902e-02
23 28 -3.76794722e-02
24 28 -9.67137430e-02
25 28 -1.18809548e-01
26 28 -9.55214579e-02
27 28 -3.57557612e-02
28 28 3.76751174e-02
29 28 9.67154849e-02
30 28 1.18811290e-01
31 28 9.55205870e-02
32 28 3.57566322e-02
33 28 -3.76751174e-02
34 28 -9.67137430e-02
35 28 -1.18812161e-01
36 28 -9.55223289e-02
37 28 -3.57540193e-02
38 28 3.76751174e-02
39 28 9.67172268e-02
0 29 1.18810419e-01
1 29 9.55214579e-02
2 29 3.57531483e-02
3 29 -3.76794722e-02
4 29 -9.67154849e-02
5 29 -1.18811290e-01
6 29 -9.55214579e-02
7 29 -3.57548902e-02
8 29 3.76759884e-02
9 29 9.67146140e-02
10 29 1.18813032e-01
11 29 9.55223289e-02
12 29 3.57592450e-02
13 29 -3.76768594e-02
14 29 -9.67146140e-02
15 29 -1.18807806e-01
16 29 -9.55205870e-02
17 29 -3.57531483e-02
18 29 3.76777303e-02
19 29 9.67128720e-02
20 29 1.18809548e-01
21 29 9.55214579e-02
22 29 3.57548902e-02
23 29 -3.76794722e-02
24 29 -9.67137430e-02
25 29 -1.18809548e-01
26 29 -9.55214579e-02
27 29 -3.57557612e-02
28 29 3.76751174e-02
29 29 9.67154849e-02
30 29 1.18811290e-01
31 29 9.55205870e-02
32 29 3.57566322e-02
33 29 -3.76751174e-02
34 29 -9.67137430e-02
35 29 -1.18812161e-01
36 29 -9.55223289e-02
37 29 -3.57540193e-02
38 29 3.76751174e-02
39 29 9.67172268e-02
0 30 1.18810419e-01
1 30 9.55214579e-02
2 30 3.57531483e-02
3 30 -3.76794722e-02
4 30 -9.67154849e-02
5 30 -1.18811290e-01
6 30 -9.55214579e-02
7 30 -3.57548902e-02
8 30 3.76759884e-02
9 30 9.67146140e-02
10 30 1.18813032e-01
11 30 9.55223289e-02
12 30 3.57592450e-02
13 30 -3.76768594e-02
14 30 -9.67146140e-02
15 30 -1.18807806e-01
16 30 -9.55205870e-02
17 30 -3.57531483e-02
18 30 3.76777303e-02
19 30 9.67128720e-02
20 30 1.18809548e-01
21 30 9.55214579e-02
22 30 3.57548902e-02
23 30 -3.76794722e-02
24 30 -9.67137430e-02
25 30 -1.18809548e-01
26 30 -9.55214579e-02
27 30 -3.57557612e-02
28 30 3.76751174e-02
29 30 9.67154849e-02
30 30 1.18811290e-01
31 30 9.55205870e-02
32 30 3.57566322e-02
33 30 -3.76751174e-02
34 30 -9.67137430e-02
35 30 -1.18812161e-01
36 30 -9.55223289e-02
37 30 -3.57540193e-02
38 30 3.76751174e-02
39 30 9.67172268e-02
0 31 1.18810419e-01
1 31 9.55214579e-02
2 31 3.57531483e-02
3 31 -3.76794722e-02
4 31 -9.67154849e-02
5 31 -1.18811290e-01
6 31 -9.55214579e-02
7 31 -3.57548902e-02
8 31 3.76759884e-02
9 31 9.67146140e-02
10 31 1.18813032e-01
11 31 9.55223289e-02
12 31 3.57592450e-02
13 31 -3.76768594e-02
14 31 -9.67146140e-02
15 31 -1.18807806e-01
16 31 -9.55205870e-02
17 31 -3.57531483e-02
18 31 3.76777303e-02
19 31 9.67128720e-02
20 31 1.18809548e-01
21 31 9.55214579e-02
22 31 3.57548902e-02
23 31 -3.76794722e-02
24 31 -9.67137430e-02
25 31 -1.18809548e-01
26 31 -9.55214579e-02
27 31 -3.57557612e-02
28 31 3.76751174e-02
29 31 9.67154849e-02
30 31 1.18811290e-01
31 31 9.55205870e-02
32 31 3.57566322e-02
33 31 -3.76751174e-02
34 31 -9.67137430e-02
35 31 -1.18812161e-01
36 31 -9.55223289e-02
37 31 -3.57540193e-02
38 31 3.76751174e-02
39 31 9.67172268e-02
0 32 1.18810419e-01
1 32 9.55214579e-02
2 32 3.57531483e-02
3 32 -3.76794722e-02
4 32 -9.67154849e-02
5 32 -1.18811290e-01
6 32 -9.55214579e-02
7 32 -3.57548902e-02
8 32 3.76759884e-02
9 32 9.67146140e-02
10 32 1.18813032e-01
11 32 9.55223289e-02
12 32 3.57592450e-02
13 32 -3.76768594e-02
14 32 -9.67146140e-02
15 32 -1.18807806e-01
16 32 -9.55205870e-02
17 32 -3.57531483e-02
18 32 3.76777303e-02
19 32 9.67128720e-02
20 32 1.18809548e-01
21 32 9.55214579e-02
22 32 3.57548902e-02
23 32 -3.76794722e-02
24 32 -9.67137430e-02
25 32 -1.18809548e-01
26 32 -9.55214579e-02
27 32 -3.57557612e-02
28 32 3.76751174e-02
29 32 9.67154849e-02
30 32 1.18811290e-01
31 32 9.55205870e-02
32 32 3.57566322e-02
33 32 -3.76751174e-02
34 32 -9.67137430e-02
35 32 -1.18812161e-01
36 32 -9.55223289e-02
37 32 -3.57540193e-02
38 32 3.76751174e-02
39 32 9.67172268e-02
0 33 1.18810419e-01
1 33 9.55214579e-02
2 33 3.57531483e-02
3 33 -3.76794722e-02
4 33 -9.67154849e-02
5 33 -1.18811290e-01
6 33 -9.55214579e-02
7 33 -3.57548902e-02
8 33 3.76759884e-02
9 33 9.67146140e-02
10 33 1.18813032e-01
11 33 9.55223289e-02
12 33 3.57592450e-02
13 33 -3.76768594e-02
14 33 -9.67146140e-02
15 33 -1.18807806e-01
16 33 -9.55205870e-02
17 33 -3.57531483e-02
18 33 3.76777303e-02
19 33 9.67128720e-02
20 33 1.18809548e-01
21 33 9.55214579e-02
22 33 3.57548902e-02
23 33 -3.76794722e-02
24 33 -9.67137430e-02
25 33 -1.18809548e-01
26 33 -9.55214579e-02
27 33 -3.57557612e-02
28 33 3.76751174e-02
29 33 9.67154849e-02
30 33 1.18811290e-01
31 33 9.55205870e-02
32 33 3.57566322e-02
33 33 -3.76751174e-02
34 33 -9.67137430e-02
35 33 -1.18812161e-01
36 33 -9.55223289e-02
37 33 -3.57540193e-02
38 33 3.76751174e-02
39 33 9.67172268e-02
0 34 1.18810419e-01
1 34 9.55214579e-02
2 34 3.57531483e-02
3 34 -3.76794722e-02
4 34 -9.67154849e-02
5 34 -1.18811290e-01
6 34 -9.55214579e-02
7 34 -3.57548902e-02
8 34 3.76759884e-02
9 34 9.67146140e-02
10 34 1.18813032e-01
11 34 9.55223289e-02
12 34 3.57592450e-02
13 34 -3.76768594e-02
14 34 -9.67146140e-02
15 34 -1.18807806e-01
16 34 -9.55205870e-02
17 34 -3.57531483e-02
18 34 3.76777303e-02
19 34 9.67128720e-02
20 34 1.18809548e-01
21 34 9.55214579e-02
22 34 3.57548902e-02
23 34 -3.76794722e-02
24 34 -9.67137430e-02
25 34 -1.18809548e-01
26 34 -9.55214579e-02
27 34 -3.57557612e-02
28 34 3.76751174e-02
29 34 9.67154849e-02
30 34 1.18811290e-01
31 34 9.55205870e-02
32 34 3.57566322e-02
33 34 -3.76751174e-02
34 34 -9.67137430e-02
35 34 -1.18812161e-01
36 34 -9.55223289e-02
37 34 -3.57540193e-02
38 34 3.76751174e-02
39 34 9.67172268e-02
0 35 1.18810419e-01
1 35 9.55214579e-02
2 35 3.57531483e-02
3 35 -3.76794722e-02
4 35 -9.67154849e-02
5 35 -1.18811290e-01
6 35 -9.55214579e-02
7 35 -3.57548902e-02
8 35 3.76759884e-02
9 35 9.67146140e-02
10 35 1.18813032e-01
11 35 9.55223289e-02
12 35 3.57592450e-02
13 35 -3.76768594e-02
14 35 -9.67146140e-02
15 35 -1.18807806e-01
16 35 -9.55205870e-02
17 35 -3.57531483e-02
18 35 3.76777303e-02
19 35 9.67128720e-02
20 35 1.18809548e-01
21 35 9.55214579e-02
22 35 3.57548902e-02
23 35 -3.76794722e-02
24 35 -9.67137430e-02
25 35 -1.18809548e-01
26 35 -9.55214579e-02
27 35 -3.57557612e-02
28 35 3.76751174e-02
29 35 9.67154849e-02
30 35 1.18811290e-01
31 35 9.55205870e-02
32 35 3.57566322e-02
33 35 -3.76751174e-02
34 35 -9.67137430e-02
35 35 -1.18812161e-01
36 35 -9.55223289e-02
37 35 -3.57540193e-02
38 35 3.76751174e-02
39 35 9.67172268e-02
0 36 1.18810419e-01
1 36 9.55214579e-02
2 36 3.57531483e-02
3 36 -3.76794722e-02
4 36 -9.67154849e-02
5 36 -1.18811290e-01
6 36 -9.55214579e-02
7 36 -3.57548902e-02
8 36 3.76759884e-02
9 36 9.67146140e-02
10 36 1.18813032e-01
11 36 9.55223289e-02
12 36 3.57592450e-02
13 36 -3.76768594e-02
14 36 -9.67146140e-02
15 36 -1.18807806e-01
16 36 -9.55205870e-02
17 36 -3.57531483e-02
18 36 3.76777303e-02
19 36 9.67128720e-02
20 36 1.18809548e-01
21 36 9.55214579e-02
22 36 3.57548902e-02
23 36 -3.76794722e-02
24 36 -9.67137430e-02
25 36 -1.18809548e-01
26 36 -9.55214579e-02
27 36 -3.57557612e-02
28 36 3.76751174e-02
29 36 9.67154849e-02
30 36 1.18811290e-01
31 36 9.55205870e-02
32 36 3.57566322e-02
33 36 -3.76751174e-02
34 36 -9.67137430e-02
35 36 -1.18812161e-01
36 36 -9.55223289e-02
37 36 -3.57540193e-02
38 36 3.76751174e-02
39 36 9.67172268e-02
0 37 1.18810419e-01
1 37 9.55214579e-02
2 37 3.57531483e-02
3 37 -3.76794722e-02
4 37 -9.67154849e-02
5 37 -1.18811290e-01
6 37 -9.55214579e-02
7 37 -3.57548902e-02
8 37 3.76759884e-02
9 37 9.67146140e-02
10 37 1.18813032e-01
11 37 9.55223289e-02
12 37 3.57592450e-02
13 37 -3.76768594e-02
14 37 -9.67146140e-02
15 37 -1.18807806e-01
16 37 -9.55205870e-02
17 37 -3.57531483e-02
18 37 3.76777303e-02
19 37 9.67128720e-02
20 37 1.18809548e-01
21 37 9.55214579e-02
22 37 3.57548902e-02
23 37 -3.76794722e-02
24 37 -9.67137430e-02
25 37 -1.18809548e-01
26 37 -9.55214579e-02
27 37 -3.57557612e-02
28 37 3.76751174e-02
29 37 9.67154849e-02
30 37 1.18811290e-01
31 37 9.55205870e-02
32 37 3.57566322e-02
33 37 -3.76751174e-02
34 37 -9.67137430e-02
35 37 -1.18812161e-01
36 37 -9.55223289e-02
37 37 -3.57540193e-02
38 37 3.76751174e-02
39 37 9.67172268e-02
0 38 1.18810419e-01
1 38 9.55214579e-02
2 38 3.57531483e-02
3 38 -3.76794722e-02
4 38 -9.67154849e-02
5 38 -1.18811290e-01
6 38 -9.55214579e-02
7 38 -3.57548902e-02
8 38 3.76759884e-02
9 38 9.67146140e-02
10 38 1.18813032e-01
11 38 9.55223289e-02
12 38 3.57592450e-02
13 38 -3.76768594e-02
14 38 -9.67146140e-02
15 38 -1.18807806e-01
16 38 -9.55205870e-02
17 38 -3.57531483e-02
18 38 3.76777303e-02
19 38 9.67128720e-02
20 38 1.18809548e-01
21 38 9.55214579e-02
22 38 3.57548902e-02
23 38 -3.76794722e-02
24 38 -9.67137430e-02
25 38 -1.18809548e-01
26 38 -9.55214579e-02
27 38 -3.57557612e-02
28 38 3.76751174e-02
29 38 9.67154849e-02
30 38 1.18811290e-01
31 38 9.55205870e-02
32 38 3.57566322e-02
33 38 -3.76751174e-02
34 38 -9.67137430e-02
35 38 -1.18812161e-01
36 38 -9.55223289e-02
37 38 -3.57540193e-02
38 38 3.76751174e-02
39 38 9.67172268e-02
0 39 1.18810419e-01
1 39 9.55214579e-02
2 39 3.57531483e-02
3 39 -3.76794722e-02
4 39 -9.67154849e-02
5 39 -1.18811290e-01
6 39 -9.55214579e-02
7 39 -3.57548902e-02
8 39 3.76759884e-02
9 39 9.67146140e-02
10 39 1.18813032e-01
11 39 9.55223289e-02
12 39 3.57592450e-02
13 39 -3.76768594e-02
14 39 -9.67146140e-02
15 39 -1.18807806e-01
16 39 -9.55205870e-02
17 39 -3.57531483e-02
18 39 3.76777303e-02
19 39 9.67128720e-02
20 39 1.18809548e-01
21 39 9.55214579e-02
22 39 3.57548902e-02
23 39 -3.76794722e-02
24 39 -9.67137430e-02
25 39 -1.18809548e-01
26 39 -9.55214579e-02
27 39 -3.57557612e-02
28 39 3.76751174e-02
29 39 9.67154849e-02
30 39 1.18811290e-01
31 39 9.55205870e-02
32 39 3.57566322e-02
33 39 -3.76751174e-02
34 39 -9.67137430e-02
35 39 -1.18812161e-01
36 39 -9.55223289e-02
37 39 -3.57540193e-02
38 39 3.76751174e-02
39 39 9.67172268e-02


==> anc/min_mu0_97_T0_132.dat <==
0 0 4.32978252e-02
1 0 1.62821198e-01
2 0 2.45103580e-01
3 0 2.87066625e-01
4 0 3.02136597e-01
5 0 3.03826355e-01
6 0 2.94477433e-01
7 0 2.63677496e-01
8 0 1.96122821e-01
9 0 8.76038158e-02
10 0 -4.32943908e-02
11 0 -1.62830347e-01
12 0 -2.45098186e-01
13 0 -2.87068102e-01
14 0 -3.02138455e-01
15 0 -3.03826830e-01
16 0 -2.94473200e-01
17 0 -2.63686239e-01
18 0 -1.96113477e-01
19 0 -8.76167954e-02
20 0 4.33010719e-02
21 0 1.62824483e-01
22 0 2.45097174e-01
23 0 2.87068615e-01
24 0 3.02138270e-01
25 0 3.03826274e-01
26 0 2.94472533e-01
27 0 2.63682088e-01
28 0 1.96120838e-01
29 0 8.76033671e-02
30 0 -4.32960167e-02
31 0 -1.62827951e-01
32 0 -2.45103653e-01
33 0 -2.87060917e-01
34 0 -3.02143774e-01
35 0 -3.03827524e-01
36 0 -2.94470959e-01
37 0 -2.63681502e-01
38 0 -1.96123884e-01
39 0 -8.76042138e-02
0 1 4.32978252e-02
1 1 1.62821198e-01
2 1 2.45103580e-01
3 1 2.87066625e-01
4 1 3.02136597e-01
5 1 3.03826355e-01
6 1 2.94477433e-01
7 1 2.63677496e-01
8 1 1.96122821e-01
9 1 8.76038158e-02
10 1 -4.32943908e-02
11 1 -1.62830347e-01
12 1 -2.45098186e-01
13 1 -2.87068102e-01
14 1 -3.02138455e-01
15 1 -3.03826830e-01
16 1 -2.94473200e-01
17 1 -2.63686239e-01
18 1 -1.96113477e-01
19 1 -8.76167954e-02
20 1 4.33010719e-02
21 1 1.62824483e-01
22 1 2.45097174e-01
23 1 2.87068615e-01
24 1 3.02138270e-01
25 1 3.03826274e-01
26 1 2.94472533e-01
27 1 2.63682088e-01
28 1 1.96120838e-01
29 1 8.76033671e-02
30 1 -4.32960167e-02
31 1 -1.62827951e-01
32 1 -2.45103653e-01
33 1 -2.87060917e-01
34 1 -3.02143774e-01
35 1 -3.03827524e-01
36 1 -2.94470959e-01
37 1 -2.63681502e-01
38 1 -1.96123884e-01
39 1 -8.76042138e-02
0 2 4.32978252e-02
1 2 1.62821198e-01
2 2 2.45103580e-01
3 2 2.87066625e-01
4 2 3.02136597e-01
5 2 3.03826355e-01
6 2 2.94477433e-01
7 2 2.63677496e-01
8 2 1.96122821e-01
9 2 8.76038158e-02
10 2 -4.32943908e-02
11 2 -1.62830347e-01
12 2 -2.45098186e-01
13 2 -2.87068102e-01
14 2 -3.02138455e-01
15 2 -3.03826830e-01
16 2 -2.94473200e-01
17 2 -2.63686239e-01
18 2 -1.96113477e-01
19 2 -8.76167954e-02
20 2 4.33010719e-02
21 2 1.62824483e-01
22 2 2.45097174e-01
23 2 2.87068615e-01
24 2 3.02138270e-01
25 2 3.03826274e-01
26 2 2.94472533e-01
27 2 2.63682088e-01
28 2 1.96120838e-01
29 2 8.76033671e-02
30 2 -4.32960167e-02
31 2 -1.62827951e-01
32 2 -2.45103653e-01
33 2 -2.87060917e-01
34 2 -3.02143774e-01
35 2 -3.03827524e-01
36 2 -2.94470959e-01
37 2 -2.63681502e-01
38 2 -1.96123884e-01
39 2 -8.76042138e-02
0 3 4.32978252e-02
1 3 1.62821198e-01
2 3 2.45103580e-01
3 3 2.87066625e-01
4 3 3.02136597e-01
5 3 3.03826355e-01
6 3 2.94477433e-01
7 3 2.63677496e-01
8 3 1.96122821e-01
9 3 8.76038158e-02
10 3 -4.32943908e-02
11 3 -1.62830347e-01
12 3 -2.45098186e-01
13 3 -2.87068102e-01
14 3 -3.02138455e-01
15 3 -3.03826830e-01
16 3 -2.94473200e-01
17 3 -2.63686239e-01
18 3 -1.96113477e-01
19 3 -8.76167954e-02
20 3 4.33010719e-02
21 3 1.62824483e-01
22 3 2.45097174e-01
23 3 2.87068615e-01
24 3 3.02138270e-01
25 3 3.03826274e-01
26 3 2.94472533e-01
27 3 2.63682088e-01
28 3 1.96120838e-01
29 3 8.76033671e-02
30 3 -4.32960167e-02
31 3 -1.62827951e-01
32 3 -2.45103653e-01
33 3 -2.87060917e-01
34 3 -3.02143774e-01
35 3 -3.03827524e-01
36 3 -2.94470959e-01
37 3 -2.63681502e-01
38 3 -1.96123884e-01
39 3 -8.76042138e-02
0 4 4.32978252e-02
1 4 1.62821198e-01
2 4 2.45103580e-01
3 4 2.87066625e-01
4 4 3.02136597e-01
5 4 3.03826355e-01
6 4 2.94477433e-01
7 4 2.63677496e-01
8 4 1.96122821e-01
9 4 8.76038158e-02
10 4 -4.32943908e-02
11 4 -1.62830347e-01
12 4 -2.45098186e-01
13 4 -2.87068102e-01
14 4 -3.02138455e-01
15 4 -3.03826830e-01
16 4 -2.94473200e-01
17 4 -2.63686239e-01
18 4 -1.96113477e-01
19 4 -8.76167954e-02
20 4 4.33010719e-02
21 4 1.62824483e-01
22 4 2.45097174e-01
23 4 2.87068615e-01
24 4 3.02138270e-01
25 4 3.03826274e-01
26 4 2.94472533e-01
27 4 2.63682088e-01
28 4 1.96120838e-01
29 4 8.76033671e-02
30 4 -4.32960167e-02
31 4 -1.62827951e-01
32 4 -2.45103653e-01
33 4 -2.87060917e-01
34 4 -3.02143774e-01
35 4 -3.03827524e-01
36 4 -2.94470959e-01
37 4 -2.63681502e-01
38 4 -1.96123884e-01
39 4 -8.76042138e-02
0 5 4.32978252e-02
1 5 1.62821198e-01
2 5 2.45103580e-01
3 5 2.87066625e-01
4 5 3.02136597e-01
5 5 3.03826355e-01
6 5 2.94477433e-01
7 5 2.63677496e-01
8 5 1.96122821e-01
9 5 8.76038158e-02
10 5 -4.32943908e-02
11 5 -1.62830347e-01
12 5 -2.45098186e-01
13 5 -2.87068102e-01
14 5 -3.02138455e-01
15 5 -3.03826830e-01
16 5 -2.94473200e-01
17 5 -2.63686239e-01
18 5 -1.96113477e-01
19 5 -8.76167954e-02
20 5 4.33010719e-02
21 5 1.62824483e-01
22 5 2.45097174e-01
23 5 2.87068615e-01
24 5 3.02138270e-01
25 5 3.03826274e-01
26 5 2.94472533e-01
27 5 2.63682088e-01
28 5 1.96120838e-01
29 5 8.76033671e-02
30 5 -4.32960167e-02
31 5 -1.62827951e-01
32 5 -2.45103653e-01
33 5 -2.87060917e-01
34 5 -3.02143774e-01
35 5 -3.03827524e-01
36 5 -2.94470959e-01
37 5 -2.63681502e-01
38 5 -1.96123884e-01
39 5 -8.76042138e-02
0 6 4.32978252e-02
1 6 1.62821198e-01
2 6 2.45103580e-01
3 6 2.87066625e-01
4 6 3.02136597e-01
5 6 3.03826355e-01
6 6 2.94477433e-01
7 6 2.63677496e-01
8 6 1.96122821e-01
9 6 8.76038158e-02
10 6 -4.32943908e-02
11 6 -1.62830347e-01
12 6 -2.45098186e-01
13 6 -2.87068102e-01
14 6 -3.02138455e-01
15 6 -3.03826830e-01
16 6 -2.94473200e-01
17 6 -2.63686239e-01
18 6 -1.96113477e-01
19 6 -8.76167954e-02
20 6 4.33010719e-02
21 6 1.62824483e-01
22 6 2.45097174e-01
23 6 2.87068615e-01
24 6 3.02138270e-01
25 6 3.03826274e-01
26 6 2.94472533e-01
27 6 2.63682088e-01
28 6 1.96120838e-01
29 6 8.76033671e-02
30 6 -4.32960167e-02
31 6 -1.62827951e-01
32 6 -2.45103653e-01
33 6 -2.87060917e-01
34 6 -3.02143774e-01
35 6 -3.03827524e-01
36 6 -2.94470959e-01
37 6 -2.63681502e-01
38 6 -1.96123884e-01
39 6 -8.76042138e-02
0 7 4.32978252e-02
1 7 1.62821198e-01
2 7 2.45103580e-01
3 7 2.87066625e-01
4 7 3.02136597e-01
5 7 3.03826355e-01
6 7 2.94477433e-01
7 7 2.63677496e-01
8 7 1.96122821e-01
9 7 8.76038158e-02
10 7 -4.32943908e-02
11 7 -1.62830347e-01
12 7 -2.45098186e-01
13 7 -2.87068102e-01
14 7 -3.02138455e-01
15 7 -3.03826830e-01
16 7 -2.94473200e-01
17 7 -2.63686239e-01
18 7 -1.96113477e-01
19 7 -8.76167954e-02
20 7 4.33010719e-02
21 7 1.62824483e-01
22 7 2.45097174e-01
23 7 2.87068615e-01
24 7 3.02138270e-01
25 7 3.03826274e-01
26 7 2.94472533e-01
27 7 2.63682088e-01
28 7 1.96120838e-01
29 7 8.76033671e-02
30 7 -4.32960167e-02
31 7 -1.62827951e-01
32 7 -2.45103653e-01
33 7 -2.87060917e-01
34 7 -3.02143774e-01
35 7 -3.03827524e-01
36 7 -2.94470959e-01
37 7 -2.63681502e-01
38 7 -1.96123884e-01
39 7 -8.76042138e-02
0 8 4.32978252e-02
1 8 1.62821198e-01
2 8 2.45103580e-01
3 8 2.87066625e-01
4 8 3.02136597e-01
5 8 3.03826355e-01
6 8 2.94477433e-01
7 8 2.63677496e-01
8 8 1.96122821e-01
9 8 8.76038158e-02
10 8 -4.32943908e-02
11 8 -1.62830347e-01
12 8 -2.45098186e-01
13 8 -2.87068102e-01
14 8 -3.02138455e-01
15 8 -3.03826830e-01
16 8 -2.94473200e-01
17 8 -2.63686239e-01
18 8 -1.96113477e-01
19 8 -8.76167954e-02
20 8 4.33010719e-02
21 8 1.62824483e-01
22 8 2.45097174e-01
23 8 2.87068615e-01
24 8 3.02138270e-01
25 8 3.03826274e-01
26 8 2.94472533e-01
27 8 2.63682088e-01
28 8 1.96120838e-01
29 8 8.76033671e-02
30 8 -4.32960167e-02
31 8 -1.62827951e-01
32 8 -2.45103653e-01
33 8 -2.87060917e-01
34 8 -3.02143774e-01
35 8 -3.03827524e-01
36 8 -2.94470959e-01
37 8 -2.63681502e-01
38 8 -1.96123884e-01
39 8 -8.76042138e-02
0 9 4.32978252e-02
1 9 1.62821198e-01
2 9 2.45103580e-01
3 9 2.87066625e-01
4 9 3.02136597e-01
5 9 3.03826355e-01
6 9 2.94477433e-01
7 9 2.63677496e-01
8 9 1.96122821e-01
9 9 8.76038158e-02
10 9 -4.32943908e-02
11 9 -1.62830347e-01
12 9 -2.45098186e-01
13 9 -2.87068102e-01
14 9 -3.02138455e-01
15 9 -3.03826830e-01
16 9 -2.94473200e-01
17 9 -2.63686239e-01
18 9 -1.96113477e-01
19 9 -8.76167954e-02
20 9 4.33010719e-02
21 9 1.62824483e-01
22 9 2.45097174e-01
23 9 2.87068615e-01
24 9 3.02138270e-01
25 9 3.03826274e-01
26 9 2.94472533e-01
27 9 2.63682088e-01
28 9 1.96120838e-01
29 9 8.76033671e-02
30 9 -4.32960167e-02
31 9 -1.62827951e-01
32 9 -2.45103653e-01
33 9 -2.87060917e-01
34 9 -3.02143774e-01
35 9 -3.03827524e-01
36 9 -2.94470959e-01
37 9 -2.63681502e-01
38 9 -1.96123884e-01
39 9 -8.76042138e-02
0 10 4.32978252e-02
1 10 1.62821198e-01
2 10 2.45103580e-01
3 10 2.87066625e-01
4 10 3.02136597e-01
5 10 3.03826355e-01
6 10 2.94477433e-01
7 10 2.63677496e-01
8 10 1.96122821e-01
9 10 8.76038158e-02
10 10 -4.32943908e-02
11 10 -1.62830347e-01
12 10 -2.45098186e-01
13 10 -2.87068102e-01
14 10 -3.02138455e-01
15 10 -3.03826830e-01
16 10 -2.94473200e-01
17 10 -2.63686239e-01
18 10 -1.96113477e-01
19 10 -8.76167954e-02
20 10 4.33010719e-02
21 10 1.62824483e-01
22 10 2.45097174e-01
23 10 2.87068615e-01
24 10 3.02138270e-01
25 10 3.03826274e-01
26 10 2.94472533e-01
27 10 2.63682088e-01
28 10 1.96120838e-01
29 10 8.76033671e-02
30 10 -4.32960167e-02
31 10 -1.62827951e-01
32 10 -2.45103653e-01
33 10 -2.87060917e-01
34 10 -3.02143774e-01
35 10 -3.03827524e-01
36 10 -2.94470959e-01
37 10 -2.63681502e-01
38 10 -1.96123884e-01
39 10 -8.76042138e-02
0 11 4.32978252e-02
1 11 1.62821198e-01
2 11 2.45103580e-01
3 11 2.87066625e-01
4 11 3.02136597e-01
5 11 3.03826355e-01
6 11 2.94477433e-01
7 11 2.63677496e-01
8 11 1.96122821e-01
9 11 8.76038158e-02
10 11 -4.32943908e-02
11 11 -1.62830347e-01
12 11 -2.45098186e-01
13 11 -2.87068102e-01
14 11 -3.02138455e-01
15 11 -3.03826830e-01
16 11 -2.94473200e-01
17 11 -2.63686239e-01
18 11 -1.96113477e-01
19 11 -8.76167954e-02
20 11 4.33010719e-02
21 11 1.62824483e-01
22 11 2.45097174e-01
23 11 2.87068615e-01
24 11 3.02138270e-01
25 11 3.03826274e-01
26 11 2.94472533e-01
27 11 2.63682088e-01
28 11 1.96120838e-01
29 11 8.76033671e-02
30 11 -4.32960167e-02
31 11 -1.62827951e-01
32 11 -2.45103653e-01
33 11 -2.87060917e-01
34 11 -3.02143774e-01
35 11 -3.03827524e-01
36 11 -2.94470959e-01
37 11 -2.63681502e-01
38 11 -1.96123884e-01
39 11 -8.76042138e-02
0 12 4.32978252e-02
1 12 1.62821198e-01
2 12 2.45103580e-01
3 12 2.87066625e-01
4 12 3.02136597e-01
5 12 3.03826355e-01
6 12 2.94477433e-01
7 12 2.63677496e-01
8 12 1.96122821e-01
9 12 8.76038158e-02
10 12 -4.32943908e-02
11 12 -1.62830347e-01
12 12 -2.45098186e-01
13 12 -2.87068102e-01
14 12 -3.02138455e-01
15 12 -3.03826830e-01
16 12 -2.94473200e-01
17 12 -2.63686239e-01
18 12 -1.96113477e-01
19 12 -8.76167954e-02
20 12 4.33010719e-02
21 12 1.62824483e-01
22 12 2.45097174e-01
23 12 2.87068615e-01
24 12 3.02138270e-01
25 12 3.03826274e-01
26 12 2.94472533e-01
27 12 2.63682088e-01
28 12 1.96120838e-01
29 12 8.76033671e-02
30 12 -4.32960167e-02
31 12 -1.62827951e-01
32 12 -2.45103653e-01
33 12 -2.87060917e-01
34 12 -3.02143774e-01
35 12 -3.03827524e-01
36 12 -2.94470959e-01
37 12 -2.63681502e-01
38 12 -1.96123884e-01
39 12 -8.76042138e-02
0 13 4.32978252e-02
1 13 1.62821198e-01
2 13 2.45103580e-01
3 13 2.87066625e-01
4 13 3.02136597e-01
5 13 3.03826355e-01
6 13 2.94477433e-01
7 13 2.63677496e-01
8 13 1.96122821e-01
9 13 8.76038158e-02
10 13 -4.32943908e-02
11 13 -1.62830347e-01
12 13 -2.45098186e-01
13 13 -2.87068102e-01
14 13 -3.02138455e-01
15 13 -3.03826830e-01
16 13 -2.94473200e-01
17 13 -2.63686239e-01
18 13 -1.96113477e-01
19 13 -8.76167954e-02
20 13 4.33010719e-02
21 13 1.62824483e-01
22 13 2.45097174e-01
23 13 2.87068615e-01
24 13 3.02138270e-01
25 13 3.03826274e-01
26 13 2.94472533e-01
27 13 2.63682088e-01
28 13 1.96120838e-01
29 13 8.76033671e-02
30 13 -4.32960167e-02
31 13 -1.62827951e-01
32 13 -2.45103653e-01
33 13 -2.87060917e-01
34 13 -3.02143774e-01
35 13 -3.03827524e-01
36 13 -2.94470959e-01
37 13 -2.63681502e-01
38 13 -1.96123884e-01
39 13 -8.76042138e-02
0 14 4.32978252e-02
1 14 1.62821198e-01
2 14 2.45103580e-01
3 14 2.87066625e-01
4 14 3.02136597e-01
5 14 3.03826355e-01
6 14 2.94477433e-01
7 14 2.63677496e-01
8 14 1.96122821e-01
9 14 8.76038158e-02
10 14 -4.32943908e-02
11 14 -1.62830347e-01
12 14 -2.45098186e-01
13 14 -2.87068102e-01
14 14 -3.02138455e-01
15 14 -3.03826830e-01
16 14 -2.94473200e-01
17 14 -2.63686239e-01
18 14 -1.96113477e-01
19 14 -8.76167954e-02
20 14 4.33010719e-02
21 14 1.62824483e-01
22 14 2.45097174e-01
23 14 2.87068615e-01
24 14 3.02138270e-01
25 14 3.03826274e-01
26 14 2.94472533e-01
27 14 2.63682088e-01
28 14 1.96120838e-01
29 14 8.76033671e-02
30 14 -4.32960167e-02
31 14 -1.62827951e-01
32 14 -2.45103653e-01
33 14 -2.87060917e-01
34 14 -3.02143774e-01
35 14 -3.03827524e-01
36 14 -2.94470959e-01
37 14 -2.63681502e-01
38 14 -1.96123884e-01
39 14 -8.76042138e-02
0 15 4.32978252e-02
1 15 1.62821198e-01
2 15 2.45103580e-01
3 15 2.87066625e-01
4 15 3.02136597e-01
5 15 3.03826355e-01
6 15 2.94477433e-01
7 15 2.63677496e-01
8 15 1.96122821e-01
9 15 8.76038158e-02
10 15 -4.32943908e-02
11 15 -1.62830347e-01
12 15 -2.45098186e-01
13 15 -2.87068102e-01
14 15 -3.02138455e-01
15 15 -3.03826830e-01
16 15 -2.94473200e-01
17 15 -2.63686239e-01
18 15 -1.96113477e-01
19 15 -8.76167954e-02
20 15 4.33010719e-02
21 15 1.62824483e-01
22 15 2.45097174e-01
23 15 2.87068615e-01
24 15 3.02138270e-01
25 15 3.03826274e-01
26 15 2.94472533e-01
27 15 2.63682088e-01
28 15 1.96120838e-01
29 15 8.76033671e-02
30 15 -4.32960167e-02
31 15 -1.62827951e-01
32 15 -2.45103653e-01
33 15 -2.87060917e-01
34 15 -3.02143774e-01
35 15 -3.03827524e-01
36 15 -2.94470959e-01
37 15 -2.63681502e-01
38 15 -1.96123884e-01
39 15 -8.76042138e-02
0 16 4.32978252e-02
1 16 1.62821198e-01
2 16 2.45103580e-01
3 16 2.87066625e-01
4 16 3.02136597e-01
5 16 3.03826355e-01
6 16 2.94477433e-01
7 16 2.63677496e-01
8 16 1.96122821e-01
9 16 8.76038158e-02
10 16 -4.32943908e-02
11 16 -1.62830347e-01
12 16 -2.45098186e-01
13 16 -2.87068102e-01
14 16 -3.02138455e-01
15 16 -3.03826830e-01
16 16 -2.94473200e-01
17 16 -2.63686239e-01
18 16 -1.96113477e-01
19 16 -8.76167954e-02
20 16 4.33010719e-02
21 16 1.62824483e-01
22 16 2.45097174e-01
23 16 2.87068615e-01
24 16 3.02138270e-01
25 16 3.03826274e-01
26 16 2.94472533e-01
27 16 2.63682088e-01
28 16 1.96120838e-01
29 16 8.76033671e-02
30 16 -4.32960167e-02
31 16 -1.62827951e-01
32 16 -2.45103653e-01
33 16 -2.87060917e-01
34 16 -3.02143774e-01
35 16 -3.03827524e-01
36 16 -2.94470959e-01
37 16 -2.63681502e-01
38 16 -1.96123884e-01
39 16 -8.76042138e-02
0 17 4.32978252e-02
1 17 1.62821198e-01
2 17 2.45103580e-01
3 17 2.87066625e-01
4 17 3.02136597e-01
5 17 3.03826355e-01
6 17 2.94477433e-01
7 17 2.63677496e-01
8 17 1.96122821e-01
9 17 8.76038158e-02
10 17 -4.32943908e-02
11 17 -1.62830347e-01
12 17 -2.45098186e-01
13 17 -2.87068102e-01
14 17 -3.02138455e-01
15 17 -3.03826830e-01
16 17 -2.94473200e-01
17 17 -2.63686239e-01
18 17 -1.96113477e-01
19 17 -8.76167954e-02
20 17 4.33010719e-02
21 17 1.62824483e-01
22 17 2.45097174e-01
23 17 2.87068615e-01
24 17 3.02138270e-01
25 17 3.03826274e-01
26 17 2.94472533e-01
27 17 2.63682088e-01
28 17 1.96120838e-01
29 17 8.76033671e-02
30 17 -4.32960167e-02
31 17 -1.62827951e-01
32 17 -2.45103653e-01
33 17 -2.87060917e-01
34 17 -3.02143774e-01
35 17 -3.03827524e-01
36 17 -2.94470959e-01
37 17 -2.63681502e-01
38 17 -1.96123884e-01
39 17 -8.76042138e-02
0 18 4.32978252e-02
1 18 1.62821198e-01
2 18 2.45103580e-01
3 18 2.87066625e-01
4 18 3.02136597e-01
5 18 3.03826355e-01
6 18 2.94477433e-01
7 18 2.63677496e-01
8 18 1.96122821e-01
9 18 8.76038158e-02
10 18 -4.32943908e-02
11 18 -1.62830347e-01
12 18 -2.45098186e-01
13 18 -2.87068102e-01
14 18 -3.02138455e-01
15 18 -3.03826830e-01
16 18 -2.94473200e-01
17 18 -2.63686239e-01
18 18 -1.96113477e-01
19 18 -8.76167954e-02
20 18 4.33010719e-02
21 18 1.62824483e-01
22 18 2.45097174e-01
23 18 2.87068615e-01
24 18 3.02138270e-01
25 18 3.03826274e-01
26 18 2.94472533e-01
27 18 2.63682088e-01
28 18 1.96120838e-01
29 18 8.76033671e-02
30 18 -4.32960167e-02
31 18 -1.62827951e-01
32 18 -2.45103653e-01
33 18 -2.87060917e-01
34 18 -3.02143774e-01
35 18 -3.03827524e-01
36 18 -2.94470959e-01
37 18 -2.63681502e-01
38 18 -1.96123884e-01
39 18 -8.76042138e-02
0 19 4.32978252e-02
1 19 1.62821198e-01
2 19 2.45103580e-01
3 19 2.87066625e-01
4 19 3.02136597e-01
5 19 3.03826355e-01
6 19 2.94477433e-01
7 19 2.63677496e-01
8 19 1.96122821e-01
9 19 8.76038158e-02
10 19 -4.32943908e-02
11 19 -1.62830347e-01
12 19 -2.45098186e-01
13 19 -2.87068102e-01
14 19 -3.02138455e-01
15 19 -3.03826830e-01
16 19 -2.94473200e-01
17 19 -2.63686239e-01
18 19 -1.96113477e-01
19 19 -8.76167954e-02
20 19 4.33010719e-02
21 19 1.62824483e-01
22 19 2.45097174e-01
23 19 2.87068615e-01
24 19 3.02138270e-01
25 19 3.03826274e-01
26 19 2.94472533e-01
27 19 2.63682088e-01
28 19 1.96120838e-01
29 19 8.76033671e-02
30 19 -4.32960167e-02
31 19 -1.62827951e-01
32 19 -2.45103653e-01
33 19 -2.87060917e-01
34 19 -3.02143774e-01
35 19 -3.03827524e-01
36 19 -2.94470959e-01
37 19 -2.63681502e-01
38 19 -1.96123884e-01
39 19 -8.76042138e-02
0 20 4.32978252e-02
1 20 1.62821198e-01
2 20 2.45103580e-01
3 20 2.87066625e-01
4 20 3.02136597e-01
5 20 3.03826355e-01
6 20 2.94477433e-01
7 20 2.63677496e-01
8 20 1.96122821e-01
9 20 8.76038158e-02
10 20 -4.32943908e-02
11 20 -1.62830347e-01
12 20 -2.45098186e-01
13 20 -2.87068102e-01
14 20 -3.02138455e-01
15 20 -3.03826830e-01
16 20 -2.94473200e-01
17 20 -2.63686239e-01
18 20 -1.96113477e-01
19 20 -8.76167954e-02
20 20 4.33010719e-02
21 20 1.62824483e-01
22 20 2.45097174e-01
23 20 2.87068615e-01
24 20 3.02138270e-01
25 20 3.03826274e-01
26 20 2.94472533e-01
27 20 2.63682088e-01
28 20 1.96120838e-01
29 20 8.76033671e-02
30 20 -4.32960167e-02
31 20 -1.62827951e-01
32 20 -2.45103653e-01
33 20 -2.87060917e-01
34 20 -3.02143774e-01
35 20 -3.03827524e-01
36 20 -2.94470959e-01
37 20 -2.63681502e-01
38 20 -1.96123884e-01
39 20 -8.76042138e-02
0 21 4.32978252e-02
1 21 1.62821198e-01
2 21 2.45103580e-01
3 21 2.87066625e-01
4 21 3.02136597e-01
5 21 3.03826355e-01
6 21 2.94477433e-01
7 21 2.63677496e-01
8 21 1.96122821e-01
9 21 8.76038158e-02
10 21 -4.32943908e-02
11 21 -1.62830347e-01
12 21 -2.45098186e-01
13 21 -2.87068102e-01
14 21 -3.02138455e-01
15 21 -3.03826830e-01
16 21 -2.94473200e-01
17 21 -2.63686239e-01
18 21 -1.96113477e-01
19 21 -8.76167954e-02
20 21 4.33010719e-02
21 21 1.62824483e-01
22 21 2.45097174e-01
23 21 2.87068615e-01
24 21 3.02138270e-01
25 21 3.03826274e-01
26 21 2.94472533e-01
27 21 2.63682088e-01
28 21 1.96120838e-01
29 21 8.76033671e-02
30 21 -4.32960167e-02
31 21 -1.62827951e-01
32 21 -2.45103653e-01
33 21 -2.87060917e-01
34 21 -3.02143774e-01
35 21 -3.03827524e-01
36 21 -2.94470959e-01
37 21 -2.63681502e-01
38 21 -1.96123884e-01
39 21 -8.76042138e-02
0 22 4.32978252e-02
1 22 1.62821198e-01
2 22 2.45103580e-01
3 22 2.87066625e-01
4 22 3.02136597e-01
5 22 3.03826355e-01
6 22 2.94477433e-01
7 22 2.63677496e-01
8 22 1.96122821e-01
9 22 8.76038158e-02
10 22 -4.32943908e-02
11 22 -1.62830347e-01
12 22 -2.45098186e-01
13 22 -2.87068102e-01
14 22 -3.02138455e-01
15 22 -3.03826830e-01
16 22 -2.94473200e-01
17 22 -2.63686239e-01
18 22 -1.96113477e-01
19 22 -8.76167954e-02
20 22 4.33010719e-02
21 22 1.62824483e-01
22 22 2.45097174e-01
23 22 2.87068615e-01
24 22 3.02138270e-01
25 22 3.03826274e-01
26 22 2.94472533e-01
27 22 2.63682088e-01
28 22 1.96120838e-01
29 22 8.76033671e-02
30 22 -4.32960167e-02
31 22 -1.62827951e-01
32 22 -2.45103653e-01
33 22 -2.87060917e-01
34 22 -3.02143774e-01
35 22 -3.03827524e-01
36 22 -2.94470959e-01
37 22 -2.63681502e-01
38 22 -1.96123884e-01
39 22 -8.76042138e-02
0 23 4.32978252e-02
1 23 1.62821198e-01
2 23 2.45103580e-01
3 23 2.87066625e-01
4 23 3.02136597e-01
5 23 3.03826355e-01
6 23 2.94477433e-01
7 23 2.63677496e-01
8 23 1.96122821e-01
9 23 8.76038158e-02
10 23 -4.32943908e-02
11 23 -1.62830347e-01
12 23 -2.45098186e-01
13 23 -2.87068102e-01
14 23 -3.02138455e-01
15 23 -3.03826830e-01
16 23 -2.94473200e-01
17 23 -2.63686239e-01
18 23 -1.96113477e-01
19 23 -8.76167954e-02
20 23 4.33010719e-02
21 23 1.62824483e-01
22 23 2.45097174e-01
23 23 2.87068615e-01
24 23 3.02138270e-01
25 23 3.03826274e-01
26 23 2.94472533e-01
27 23 2.63682088e-01
28 23 1.96120838e-01
29 23 8.76033671e-02
30 23 -4.32960167e-02
31 23 -1.62827951e-01
32 23 -2.45103653e-01
33 23 -2.87060917e-01
34 23 -3.02143774e-01
35 23 -3.03827524e-01
36 23 -2.94470959e-01
37 23 -2.63681502e-01
38 23 -1.96123884e-01
39 23 -8.76042138e-02
0 24 4.32978252e-02
1 24 1.62821198e-01
2 24 2.45103580e-01
3 24 2.87066625e-01
4 24 3.02136597e-01
5 24 3.03826355e-01
6 24 2.94477433e-01
7 24 2.63677496e-01
8 24 1.96122821e-01
9 24 8.76038158e-02
10 24 -4.32943908e-02
11 24 -1.62830347e-01
12 24 -2.45098186e-01
13 24 -2.87068102e-01
14 24 -3.02138455e-01
15 24 -3.03826830e-01
16 24 -2.94473200e-01
17 24 -2.63686239e-01
18 24 -1.96113477e-01
19 24 -8.76167954e-02
20 24 4.33010719e-02
21 24 1.62824483e-01
22 24 2.45097174e-01
23 24 2.87068615e-01
24 24 3.02138270e-01
25 24 3.03826274e-01
26 24 2.94472533e-01
27 24 2.63682088e-01
28 24 1.96120838e-01
29 24 8.76033671e-02
30 24 -4.32960167e-02
31 24 -1.62827951e-01
32 24 -2.45103653e-01
33 24 -2.87060917e-01
34 24 -3.02143774e-01
35 24 -3.03827524e-01
36 24 -2.94470959e-01
37 24 -2.63681502e-01
38 24 -1.96123884e-01
39 24 -8.76042138e-02
0 25 4.32978252e-02
1 25 1.62821198e-01
2 25 2.45103580e-01
3 25 2.87066625e-01
4 25 3.02136597e-01
5 25 3.03826355e-01
6 25 2.94477433e-01
7 25 2.63677496e-01
8 25 1.96122821e-01
9 25 8.76038158e-02
10 25 -4.32943908e-02
11 25 -1.62830347e-01
12 25 -2.45098186e-01
13 25 -2.87068102e-01
14 25 -3.02138455e-01
15 25 -3.03826830e-01
16 25 -2.94473200e-01
17 25 -2.63686239e-01
18 25 -1.96113477e-01
19 25 -8.76167954e-02
20 25 4.33010719e-02
21 25 1.62824483e-01
22 25 2.45097174e-01
23 25 2.87068615e-01
24 25 3.02138270e-01
25 25 3.03826274e-01
26 25 2.94472533e-01
27 25 2.63682088e-01
28 25 1.96120838e-01
29 25 8.76033671e-02
30 25 -4.32960167e-02
31 25 -1.62827951e-01
32 25 -2.45103653e-01
33 25 -2.87060917e-01
34 25 -3.02143774e-01
35 25 -3.03827524e-01
36 25 -2.94470959e-01
37 25 -2.63681502e-01
38 25 -1.96123884e-01
39 25 -8.76042138e-02
0 26 4.32978252e-02
1 26 1.62821198e-01
2 26 2.45103580e-01
3 26 2.87066625e-01
4 26 3.02136597e-01
5 26 3.03826355e-01
6 26 2.94477433e-01
7 26 2.63677496e-01
8 26 1.96122821e-01
9 26 8.76038158e-02
10 26 -4.32943908e-02
11 26 -1.62830347e-01
12 26 -2.45098186e-01
13 26 -2.87068102e-01
14 26 -3.02138455e-01
15 26 -3.03826830e-01
16 26 -2.94473200e-01
17 26 -2.63686239e-01
18 26 -1.96113477e-01
19 26 -8.76167954e-02
20 26 4.33010719e-02
21 26 1.62824483e-01
22 26 2.45097174e-01
23 26 2.87068615e-01
24 26 3.02138270e-01
25 26 3.03826274e-01
26 26 2.94472533e-01
27 26 2.63682088e-01
28 26 1.96120838e-01
29 26 8.76033671e-02
30 26 -4.32960167e-02
31 26 -1.62827951e-01
32 26 -2.45103653e-01
33 26 -2.87060917e-01
34 26 -3.02143774e-01
35 26 -3.03827524e-01
36 26 -2.94470959e-01
37 26 -2.63681502e-01
38 26 -1.96123884e-01
39 26 -8.76042138e-02
0 27 4.32978252e-02
1 27 1.62821198e-01
2 27 2.45103580e-01
3 27 2.87066625e-01
4 27 3.02136597e-01
5 27 3.03826355e-01
6 27 2.94477433e-01
7 27 2.63677496e-01
8 27 1.96122821e-01
9 27 8.76038158e-02
10 27 -4.32943908e-02
11 27 -1.62830347e-01
12 27 -2.45098186e-01
13 27 -2.87068102e-01
14 27 -3.02138455e-01
15 27 -3.03826830e-01
16 27 -2.94473200e-01
17 27 -2.63686239e-01
18 27 -1.96113477e-01
19 27 -8.76167954e-02
20 27 4.33010719e-02
21 27 1.62824483e-01
22 27 2.45097174e-01
23 27 2.87068615e-01
24 27 3.02138270e-01
25 27 3.03826274e-01
26 27 2.94472533e-01
27 27 2.63682088e-01
28 27 1.96120838e-01
29 27 8.76033671e-02
30 27 -4.32960167e-02
31 27 -1.62827951e-01
32 27 -2.45103653e-01
33 27 -2.87060917e-01
34 27 -3.02143774e-01
35 27 -3.03827524e-01
36 27 -2.94470959e-01
37 27 -2.63681502e-01
38 27 -1.96123884e-01
39 27 -8.76042138e-02
0 28 4.32978252e-02
1 28 1.62821198e-01
2 28 2.45103580e-01
3 28 2.87066625e-01
4 28 3.02136597e-01
5 28 3.03826355e-01
6 28 2.94477433e-01
7 28 2.63677496e-01
8 28 1.96122821e-01
9 28 8.76038158e-02
10 28 -4.32943908e-02
11 28 -1.62830347e-01
12 28 -2.45098186e-01
13 28 -2.87068102e-01
14 28 -3.02138455e-01
15 28 -3.03826830e-01
16 28 -2.94473200e-01
17 28 -2.63686239e-01
18 28 -1.96113477e-01
19 28 -8.76167954e-02
20 28 4.33010719e-02
21 28 1.62824483e-01
22 28 2.45097174e-01
23 28 2.87068615e-01
24 28 3.02138270e-01
25 28 3.03826274e-01
26 28 2.94472533e-01
27 28 2.63682088e-01
28 28 1.96120838e-01
29 28 8.76033671e-02
30 28 -4.32960167e-02
31 28 -1.62827951e-01
32 28 -2.45103653e-01
33 28 -2.87060917e-01
34 28 -3.02143774e-01
35 28 -3.03827524e-01
36 28 -2.94470959e-01
37 28 -2.63681502e-01
38 28 -1.96123884e-01
39 28 -8.76042138e-02
0 29 4.32978252e-02
1 29 1.62821198e-01
2 29 2.45103580e-01
3 29 2.87066625e-01
4 29 3.02136597e-01
5 29 3.03826355e-01
6 29 2.94477433e-01
7 29 2.63677496e-01
8 29 1.96122821e-01
9 29 8.76038158e-02
10 29 -4.32943908e-02
11 29 -1.62830347e-01
12 29 -2.45098186e-01
13 29 -2.87068102e-01
14 29 -3.02138455e-01
15 29 -3.03826830e-01
16 29 -2.94473200e-01
17 29 -2.63686239e-01
18 29 -1.96113477e-01
19 29 -8.76167954e-02
20 29 4.33010719e-02
21 29 1.62824483e-01
22 29 2.45097174e-01
23 29 2.87068615e-01
24 29 3.02138270e-01
25 29 3.03826274e-01
26 29 2.94472533e-01
27 29 2.63682088e-01
28 29 1.96120838e-01
29 29 8.76033671e-02
30 29 -4.32960167e-02
31 29 -1.62827951e-01
32 29 -2.45103653e-01
33 29 -2.87060917e-01
34 29 -3.02143774e-01
35 29 -3.03827524e-01
36 29 -2.94470959e-01
37 29 -2.63681502e-01
38 29 -1.96123884e-01
39 29 -8.76042138e-02
0 30 4.32978252e-02
1 30 1.62821198e-01
2 30 2.45103580e-01
3 30 2.87066625e-01
4 30 3.02136597e-01
5 30 3.03826355e-01
6 30 2.94477433e-01
7 30 2.63677496e-01
8 30 1.96122821e-01
9 30 8.76038158e-02
10 30 -4.32943908e-02
11 30 -1.62830347e-01
12 30 -2.45098186e-01
13 30 -2.87068102e-01
14 30 -3.02138455e-01
15 30 -3.03826830e-01
16 30 -2.94473200e-01
17 30 -2.63686239e-01
18 30 -1.96113477e-01
19 30 -8.76167954e-02
20 30 4.33010719e-02
21 30 1.62824483e-01
22 30 2.45097174e-01
23 30 2.87068615e-01
24 30 3.02138270e-01
25 30 3.03826274e-01
26 30 2.94472533e-01
27 30 2.63682088e-01
28 30 1.96120838e-01
29 30 8.76033671e-02
30 30 -4.32960167e-02
31 30 -1.62827951e-01
32 30 -2.45103653e-01
33 30 -2.87060917e-01
34 30 -3.02143774e-01
35 30 -3.03827524e-01
36 30 -2.94470959e-01
37 30 -2.63681502e-01
38 30 -1.96123884e-01
39 30 -8.76042138e-02
0 31 4.32978252e-02
1 31 1.62821198e-01
2 31 2.45103580e-01
3 31 2.87066625e-01
4 31 3.02136597e-01
5 31 3.03826355e-01
6 31 2.94477433e-01
7 31 2.63677496e-01
8 31 1.96122821e-01
9 31 8.76038158e-02
10 31 -4.32943908e-02
11 31 -1.62830347e-01
12 31 -2.45098186e-01
13 31 -2.87068102e-01
14 31 -3.02138455e-01
15 31 -3.03826830e-01
16 31 -2.94473200e-01
17 31 -2.63686239e-01
18 31 -1.96113477e-01
19 31 -8.76167954e-02
20 31 4.33010719e-02
21 31 1.62824483e-01
22 31 2.45097174e-01
23 31 2.87068615e-01
24 31 3.02138270e-01
25 31 3.03826274e-01
26 31 2.94472533e-01
27 31 2.63682088e-01
28 31 1.96120838e-01
29 31 8.76033671e-02
30 31 -4.32960167e-02
31 31 -1.62827951e-01
32 31 -2.45103653e-01
33 31 -2.87060917e-01
34 31 -3.02143774e-01
35 31 -3.03827524e-01
36 31 -2.94470959e-01
37 31 -2.63681502e-01
38 31 -1.96123884e-01
39 31 -8.76042138e-02
0 32 4.32978252e-02
1 32 1.62821198e-01
2 32 2.45103580e-01
3 32 2.87066625e-01
4 32 3.02136597e-01
5 32 3.03826355e-01
6 32 2.94477433e-01
7 32 2.63677496e-01
8 32 1.96122821e-01
9 32 8.76038158e-02
10 32 -4.32943908e-02
11 32 -1.62830347e-01
12 32 -2.45098186e-01
13 32 -2.87068102e-01
14 32 -3.02138455e-01
15 32 -3.03826830e-01
16 32 -2.94473200e-01
17 32 -2.63686239e-01
18 32 -1.96113477e-01
19 32 -8.76167954e-02
20 32 4.33010719e-02
21 32 1.62824483e-01
22 32 2.45097174e-01
23 32 2.87068615e-01
24 32 3.02138270e-01
25 32 3.03826274e-01
26 32 2.94472533e-01
27 32 2.63682088e-01
28 32 1.96120838e-01
29 32 8.76033671e-02
30 32 -4.32960167e-02
31 32 -1.62827951e-01
32 32 -2.45103653e-01
33 32 -2.87060917e-01
34 32 -3.02143774e-01
35 32 -3.03827524e-01
36 32 -2.94470959e-01
37 32 -2.63681502e-01
38 32 -1.96123884e-01
39 32 -8.76042138e-02
0 33 4.32978252e-02
1 33 1.62821198e-01
2 33 2.45103580e-01
3 33 2.87066625e-01
4 33 3.02136597e-01
5 33 3.03826355e-01
6 33 2.94477433e-01
7 33 2.63677496e-01
8 33 1.96122821e-01
9 33 8.76038158e-02
10 33 -4.32943908e-02
11 33 -1.62830347e-01
12 33 -2.45098186e-01
13 33 -2.87068102e-01
14 33 -3.02138455e-01
15 33 -3.03826830e-01
16 33 -2.94473200e-01
17 33 -2.63686239e-01
18 33 -1.96113477e-01
19 33 -8.76167954e-02
20 33 4.33010719e-02
21 33 1.62824483e-01
22 33 2.45097174e-01
23 33 2.87068615e-01
24 33 3.02138270e-01
25 33 3.03826274e-01
26 33 2.94472533e-01
27 33 2.63682088e-01
28 33 1.96120838e-01
29 33 8.76033671e-02
30 33 -4.32960167e-02
31 33 -1.62827951e-01
32 33 -2.45103653e-01
33 33 -2.87060917e-01
34 33 -3.02143774e-01
35 33 -3.03827524e-01
36 33 -2.94470959e-01
37 33 -2.63681502e-01
38 33 -1.96123884e-01
39 33 -8.76042138e-02
0 34 4.32978252e-02
1 34 1.62821198e-01
2 34 2.45103580e-01
3 34 2.87066625e-01
4 34 3.02136597e-01
5 34 3.03826355e-01
6 34 2.94477433e-01
7 34 2.63677496e-01
8 34 1.96122821e-01
9 34 8.76038158e-02
10 34 -4.32943908e-02
11 34 -1.62830347e-01
12 34 -2.45098186e-01
13 34 -2.87068102e-01
14 34 -3.02138455e-01
15 34 -3.03826830e-01
16 34 -2.94473200e-01
17 34 -2.63686239e-01
18 34 -1.96113477e-01
19 34 -8.76167954e-02
20 34 4.33010719e-02
21 34 1.62824483e-01
22 34 2.45097174e-01
23 34 2.87068615e-01
24 34 3.02138270e-01
25 34 3.03826274e-01
26 34 2.94472533e-01
27 34 2.63682088e-01
28 34 1.96120838e-01
29 34 8.76033671e-02
30 34 -4.32960167e-02
31 34 -1.62827951e-01
32 34 -2.45103653e-01
33 34 -2.87060917e-01
34 34 -3.02143774e-01
35 34 -3.03827524e-01
36 34 -2.94470959e-01
37 34 -2.63681502e-01
38 34 -1.96123884e-01
39 34 -8.76042138e-02
0 35 4.32978252e-02
1 35 1.62821198e-01
2 35 2.45103580e-01
3 35 2.87066625e-01
4 35 3.02136597e-01
5 35 3.03826355e-01
6 35 2.94477433e-01
7 35 2.63677496e-01
8 35 1.96122821e-01
9 35 8.76038158e-02
10 35 -4.32943908e-02
11 35 -1.62830347e-01
12 35 -2.45098186e-01
13 35 -2.87068102e-01
14 35 -3.02138455e-01
15 35 -3.03826830e-01
16 35 -2.94473200e-01
17 35 -2.63686239e-01
18 35 -1.96113477e-01
19 35 -8.76167954e-02
20 35 4.33010719e-02
21 35 1.62824483e-01
22 35 2.45097174e-01
23 35 2.87068615e-01
24 35 3.02138270e-01
25 35 3.03826274e-01
26 35 2.94472533e-01
27 35 2.63682088e-01
28 35 1.96120838e-01
29 35 8.76033671e-02
30 35 -4.32960167e-02
31 35 -1.62827951e-01
32 35 -2.45103653e-01
33 35 -2.87060917e-01
34 35 -3.02143774e-01
35 35 -3.03827524e-01
36 35 -2.94470959e-01
37 35 -2.63681502e-01
38 35 -1.96123884e-01
39 35 -8.76042138e-02
0 36 4.32978252e-02
1 36 1.62821198e-01
2 36 2.45103580e-01
3 36 2.87066625e-01
4 36 3.02136597e-01
5 36 3.03826355e-01
6 36 2.94477433e-01
7 36 2.63677496e-01
8 36 1.96122821e-01
9 36 8.76038158e-02
10 36 -4.32943908e-02
11 36 -1.62830347e-01
12 36 -2.45098186e-01
13 36 -2.87068102e-01
14 36 -3.02138455e-01
15 36 -3.03826830e-01
16 36 -2.94473200e-01
17 36 -2.63686239e-01
18 36 -1.96113477e-01
19 36 -8.76167954e-02
20 36 4.33010719e-02
21 36 1.62824483e-01
22 36 2.45097174e-01
23 36 2.87068615e-01
24 36 3.02138270e-01
25 36 3.03826274e-01
26 36 2.94472533e-01
27 36 2.63682088e-01
28 36 1.96120838e-01
29 36 8.76033671e-02
30 36 -4.32960167e-02
31 36 -1.62827951e-01
32 36 -2.45103653e-01
33 36 -2.87060917e-01
34 36 -3.02143774e-01
35 36 -3.03827524e-01
36 36 -2.94470959e-01
37 36 -2.63681502e-01
38 36 -1.96123884e-01
39 36 -8.76042138e-02
0 37 4.32978252e-02
1 37 1.62821198e-01
2 37 2.45103580e-01
3 37 2.87066625e-01
4 37 3.02136597e-01
5 37 3.03826355e-01
6 37 2.94477433e-01
7 37 2.63677496e-01
8 37 1.96122821e-01
9 37 8.76038158e-02
10 37 -4.32943908e-02
11 37 -1.62830347e-01
12 37 -2.45098186e-01
13 37 -2.87068102e-01
14 37 -3.02138455e-01
15 37 -3.03826830e-01
16 37 -2.94473200e-01
17 37 -2.63686239e-01
18 37 -1.96113477e-01
19 37 -8.76167954e-02
20 37 4.33010719e-02
21 37 1.62824483e-01
22 37 2.45097174e-01
23 37 2.87068615e-01
24 37 3.02138270e-01
25 37 3.03826274e-01
26 37 2.94472533e-01
27 37 2.63682088e-01
28 37 1.96120838e-01
29 37 8.76033671e-02
30 37 -4.32960167e-02
31 37 -1.62827951e-01
32 37 -2.45103653e-01
33 37 -2.87060917e-01
34 37 -3.02143774e-01
35 37 -3.03827524e-01
36 37 -2.94470959e-01
37 37 -2.63681502e-01
38 37 -1.96123884e-01
39 37 -8.76042138e-02
0 38 4.32978252e-02
1 38 1.62821198e-01
2 38 2.45103580e-01
3 38 2.87066625e-01
4 38 3.02136597e-01
5 38 3.03826355e-01
6 38 2.94477433e-01
7 38 2.63677496e-01
8 38 1.96122821e-01
9 38 8.76038158e-02
10 38 -4.32943908e-02
11 38 -1.62830347e-01
12 38 -2.45098186e-01
13 38 -2.87068102e-01
14 38 -3.02138455e-01
15 38 -3.03826830e-01
16 38 -2.94473200e-01
17 38 -2.63686239e-01
18 38 -1.96113477e-01
19 38 -8.76167954e-02
20 38 4.33010719e-02
21 38 1.62824483e-01
22 38 2.45097174e-01
23 38 2.87068615e-01
24 38 3.02138270e-01
25 38 3.03826274e-01
26 38 2.94472533e-01
27 38 2.63682088e-01
28 38 1.96120838e-01
29 38 8.76033671e-02
30 38 -4.32960167e-02
31 38 -1.62827951e-01
32 38 -2.45103653e-01
33 38 -2.87060917e-01
34 38 -3.02143774e-01
35 38 -3.03827524e-01
36 38 -2.94470959e-01
37 38 -2.63681502e-01
38 38 -1.96123884e-01
39 38 -8.76042138e-02
0 39 4.32978252e-02
1 39 1.62821198e-01
2 39 2.45103580e-01
3 39 2.87066625e-01
4 39 3.02136597e-01
5 39 3.03826355e-01
6 39 2.94477433e-01
7 39 2.63677496e-01
8 39 1.96122821e-01
9 39 8.76038158e-02
10 39 -4.32943908e-02
11 39 -1.62830347e-01
12 39 -2.45098186e-01
13 39 -2.87068102e-01
14 39 -3.02138455e-01
15 39 -3.03826830e-01
16 39 -2.94473200e-01
17 39 -2.63686239e-01
18 39 -1.96113477e-01
19 39 -8.76167954e-02
20 39 4.33010719e-02
21 39 1.62824483e-01
22 39 2.45097174e-01
23 39 2.87068615e-01
24 39 3.02138270e-01
25 39 3.03826274e-01
26 39 2.94472533e-01
27 39 2.63682088e-01
28 39 1.96120838e-01
29 39 8.76033671e-02
30 39 -4.32960167e-02
31 39 -1.62827951e-01
32 39 -2.45103653e-01
33 39 -2.87060917e-01
34 39 -3.02143774e-01
35 39 -3.03827524e-01
36 39 -2.94470959e-01
37 39 -2.63681502e-01
38 39 -1.96123884e-01
39 39 -8.76042138e-02


==> anc/pdhom_continuum_L36_173_olivecircle.txt <==
9.854562334339872498e-01 1.615527886280697656e-01


==> anc/pdhom_continuum_L36_173_olivedottedline.txt <==
9.930422294354368518e-01 0.000000000000000000e+00
9.928283233865599078e-01 9.987954562051724883e-03
9.924463581638625076e-01 1.993390351484879489e-02
9.919940510868289207e-01 2.991185040858524921e-02
9.915023735975049268e-01 3.985162923216143543e-02
9.909822756077101280e-01 4.982606885969064620e-02
9.904470350568804760e-01 5.976352689473100194e-02
9.899000251290510644e-01 6.973649602866006936e-02
9.893512835437006103e-01 7.967320375777131591e-02
9.888024333593257165e-01 8.964606710600818429e-02
9.885421614968402659e-01 9.441677351192176437e-02
9.880297843309492345e-01 1.039471046032737905e-01
9.875085926622385601e-01 1.139305094820971531e-01
9.870094518969150243e-01 1.239173153875153671e-01
9.865394526286410670e-01 1.339061185542606280e-01
9.863412194135547928e-01 1.383617190437222977e-01
9.859695770227027145e-01 1.472738563810383761e-01
9.859350883703555946e-01 1.481477908561675272e-01
9.858672334424943839e-01 1.498956711451409907e-01
9.857361717455960237e-01 1.533915956939947700e-01
9.856589885900405301e-01 1.555357457307666169e-01
9.856249071089777658e-01 1.565055524021322364e-01
9.855583327044281639e-01 1.584452192859630848e-01
9.855525875457561424e-01 1.586155959966567830e-01
9.855411488466253589e-01 1.589563507572585854e-01
9.855184732460759989e-01 1.596378668518687594e-01
9.855027124663754412e-01 1.601164866092021355e-01
9.854953675566265892e-01 1.603409377857953622e-01
9.854807691499776201e-01 1.607898430973183634e-01
9.854793853278150939e-01 1.608326020340619944e-01
9.854766194413552283e-01 1.609181199581445620e-01
9.854711026133513574e-01 1.610891562865221227e-01
9.854669725350417853e-01 1.612174337832138205e-01
9.854668756318752942e-01 1.612205059710341837e-01
9.854667994574394241e-01 1.612229042897225240e-01
9.854562334339872498e-01 1.615527886280697656e-01


==> anc/pdhom_continuum_L36_173_olivesolidline.txt <==
0.000000000000000000e+00 7.113786243970591228e-01
9.987954562051724883e-03 7.113533344222210397e-01
1.993964253267035622e-02 7.112778231935876772e-01
2.992692629856274350e-02 7.111515257463818518e-01
3.987734108858216608e-02 7.109753269533687359e-01
4.986283439436202392e-02 7.107479084245486023e-01
5.981095264680391654e-02 7.104708634263170453e-01
6.979362441443907883e-02 7.101421188585897992e-01
7.973841376924155344e-02 7.097639776679943724e-01
8.971722183515364046e-02 7.093336099900571234e-01
9.965763682076173025e-02 7.088540303144341692e-01
1.096315237591539010e-01 7.083216491965295125e-01
1.195665015671588394e-01 7.077401951166231164e-01
1.295343903755839521e-01 7.071053154636299798e-01
1.394628464782496080e-01 7.064214557461281352e-01
1.494236360847052414e-01 7.056834958116182666e-01
1.593444596534354663e-01 7.048966018375736331e-01
1.692970202017944070e-01 7.040548809491211646e-01
1.792090692819104936e-01 7.031642242469521298e-01
1.891522371488332521e-01 7.022179601245147618e-01
1.990543335418877291e-01 7.012227094879085465e-01
2.089869060339966111e-01 7.001710151348147226e-01
2.188778298341670925e-01 6.990702333042005945e-01
2.287985595091058810e-01 6.979121134479874256e-01
2.386770432345265425e-01 6.967047533309943530e-01
2.485846317835351538e-01 6.954391003898515722e-01
2.584493540366944453e-01 6.941240007930939981e-01
2.683424456584086459e-01 6.927495903351398310e-01
2.781920242418186584e-01 6.913254711769262206e-01
2.880691984286722906e-01 6.898409568403913728e-01
2.979021828320874699e-01 6.883064138065203563e-01
3.077619464803271199e-01 6.867103216442328462e-01
3.175768096453189249e-01 6.850638202507899344e-01
3.274175883872762483e-01 6.833545424566799253e-01
3.372127176411902072e-01 6.815944114747392035e-01
3.470328462843947359e-01 6.797701994479834475e-01
3.568065333208103040e-01 6.778946236448200047e-01
3.666042452616752878e-01 6.759535803424997491e-01
3.763546750260746143e-01 6.739605924879146226e-01
3.861280904860339147e-01 6.719006640126039542e-01
3.958533288040454456e-01 6.697881360952797625e-01
4.056004417134780882e-01 6.676071024636155427e-01
4.152984214747665881e-01 6.653727360625478759e-01
4.250170848018424152e-01 6.630682010925704750e-01
4.346855904821810279e-01 6.607095168404053531e-01
4.443734997731633718e-01 6.582788971004219780e-01
4.540101500441246496e-01 6.557932231809343593e-01
4.636648249032348512e-01 6.532337359373058261e-01
4.732670530377449669e-01 6.506181955563248298e-01
4.828858162310534219e-01 6.479268456616041894e-01
4.924508479656470872e-01 6.451783434347283519e-01
5.020308017824456348e-01 6.423519091049852969e-01
5.115556302424099089e-01 6.394671163164589167e-01
5.210936296867655360e-01 6.365021337549272573e-01
5.305749869144741337e-01 6.334774724517651112e-01
5.400676092301788245e-01 6.303702192963862583e-01
5.495019337827126149e-01 6.272018452083834017e-01
5.589454437325762637e-01 6.239483228056025288e-01
5.683288437269200521e-01 6.206321071136817746e-01
5.777191539543726773e-01 6.172280216658143637e-01
5.870473648379193055e-01 6.137595316904886911e-01
5.963799905310358529e-01 6.102002743830428066e-01
6.056483267425015748e-01 6.065747533412021442e-01
6.149183336989503257e-01 6.028553796425367706e-01
6.241216332555480362e-01 5.990677257188196103e-01
6.333235783132716845e-01 5.951829341694651054e-01
6.424561392217387201e-01 5.912276792972351869e-01
6.515840018751154483e-01 5.871717902768398556e-01
6.606395091161292310e-01 5.830430792235948845e-01
6.696866129876489770e-01 5.788100144201762109e-01
6.786580546757313703e-01 5.745015850496307808e-01
6.876169773718535660e-01 5.700848486849411367e-01
6.964965485625617125e-01 5.655900146516030791e-01
7.053590183255266099e-01 5.609826779589641710e-01
7.141380108489912004e-01 5.562943156031482372e-01
7.228947883629961435e-01 5.514890066620757869e-01
7.315634650583718868e-01 5.465995485755326122e-01
7.402042088231340911e-01 5.415884504087773443e-01
7.487516606896783555e-01 5.364898890652988195e-01
7.572647746323039053e-01 5.312647499803245799e-01
7.656787598089529467e-01 5.259486560451493986e-01
7.740512223845017470e-01 5.205008175950880389e-01
7.823179866810324734e-01 5.149583791096222773e-01
7.905351618103145794e-01 5.092788288310255984e-01
7.986392419607559745e-01 5.035009194510637887e-01
8.066846740525830395e-01 4.975803777519968163e-01
8.146086872897650988e-01 4.915576646401998984e-01
8.224638856824363353e-01 4.853867178395303572e-01
8.301883130926620558e-01 4.791098226023611795e-01
8.378325360536292843e-01 4.726791170300077005e-01
8.453355130465201039e-01 4.661388460078338958e-01
8.527455686452082295e-01 4.594393609090988706e-01
8.600027044731176629e-01 4.526270236666311009e-01
8.671527958883743503e-01 4.456504426482333914e-01
8.741370561235971559e-01 4.385582786257737342e-01
8.809987128401861600e-01 4.312974791999670821e-01
8.876804144311792877e-01 4.239192104588572207e-01
8.942225682973602430e-01 4.163688866854431958e-01
9.005695557061706991e-01 4.087004068549956459e-01
9.067588406206197327e-01 4.008578280463390153e-01
9.127369311816373454e-01 3.928980204820174960e-01
9.185383034284111403e-01 3.847639057141613583e-01
9.241121049230411888e-01 3.765155538873274921e-01
9.294898903013582014e-01 3.680950045669799664e-01
9.346240941098369337e-01 3.595657129772864558e-01
9.395435561738618713e-01 3.508690941942252950e-01
9.442047817503900209e-01 3.420720819778134136e-01
9.486342583351307090e-01 3.331156854250209021e-01
9.527934556220079010e-01 3.240702601838758579e-01
9.567070177884640092e-01 3.148765359656303664e-01
9.603423186752995111e-01 3.056080269453982368e-01
9.637227711596286772e-01 2.962051683537029745e-01
9.668225347217536125e-01 2.867441280080842980e-01
9.696644290139408984e-01 2.771648629577072587e-01
9.722300904168806879e-01 2.675454578448195342e-01
9.745423139590998485e-01 2.578250541251312922e-01
9.765905813228835664e-01 2.480827528208303934e-01
9.783980725689094271e-01 2.382564527130607290e-01
9.799620578048406916e-01 2.284253293049325617e-01
9.813062889063979277e-01 2.185256236575353339e-01
9.824352849008727295e-01 2.086357522290569200e-01
9.833732911525768783e-01 1.986900077302896916e-01
9.841310252844622797e-01 1.887654621991413373e-01
9.847328290029726539e-01 1.787943862273454476e-01
9.851940189480036247e-01 1.688522646381214187e-01
9.854562334338948792e-01 1.615527886280697656e-01


==> anc/pdhom_continuum_L4_677_redcircle.txt <==
8.808373208859345826e-01 2.457288485341364570e-01


==> anc/pdhom_continuum_L4_677_reddottedline.txt <==
9.442958105534967617e-01 0.000000000000000000e+00
9.439490828423594548e-01 9.987954562051724883e-03
9.429674513559516136e-01 1.991171959029934893e-02
9.415068812546260046e-01 2.980394381091322487e-02
9.397103103099718746e-01 3.959842083549637570e-02
9.376481873614587181e-01 4.937476104191736159e-02
9.353906097399342645e-01 5.906939445614418221e-02
9.329609008176952267e-01 6.875878330300259911e-02
9.304067612202283621e-01 7.837827366958061148e-02
9.277339831908938406e-01 8.800263634456391426e-02
9.249822002009644439e-01 9.756691652842848506e-02
9.221491826498966482e-01 1.071449519780303949e-01
9.192711951530290193e-01 1.166717445320762658e-01
9.163418303605401771e-01 1.262205607524914952e-01
9.133956089209049889e-01 1.357263415762442749e-01
9.104236699332034499e-01 1.452619098829129596e-01
9.074591729382737171e-01 1.547619642814347662e-01
9.044915854440661596e-01 1.642988781047284297e-01
9.015525471770253763e-01 1.738068571955907471e-01
8.986301989020990533e-01 1.833577700464061322e-01
8.957543003601323717e-01 1.928850928060250880e-01
8.929118273746388112e-01 2.024601479323116793e-01
8.917599073950258637e-01 2.063931224862606273e-01
8.894862741334327305e-01 2.142576310992559407e-01
8.867632713714950210e-01 2.238767850395017023e-01
8.841031539463356514e-01 2.335159274233137849e-01
8.829137409788672120e-01 2.379124246142245713e-01
8.826735821037977603e-01 2.388070775255246858e-01
8.821950682411140443e-01 2.405968314697880805e-01
8.819757927990090618e-01 2.414202105104047980e-01
8.818426838996966666e-01 2.419210399742365569e-01
8.815770367209507796e-01 2.429228455124971542e-01
8.814365222024792557e-01 2.434539985546355922e-01
8.813659171759705702e-01 2.437212176305994793e-01
8.812248704199073801e-01 2.442556982564041135e-01
8.811444624906854539e-01 2.445607907368649026e-01
8.811079311756024879e-01 2.446994971617649506e-01
8.810349126577510237e-01 2.449769215422328006e-01
8.809927791977262279e-01 2.451371110212733351e-01
8.809741506492746455e-01 2.452079613587500873e-01
8.809369050827930980e-01 2.453496650542358604e-01
8.809155753124997545e-01 2.454308439818132237e-01
8.809061488631784176e-01 2.454667266688036753e-01
8.808872989165501544e-01 2.455384928168739544e-01
8.808766384818372819e-01 2.455790865809233947e-01
8.808718698326866159e-01 2.455972468227499705e-01
8.808623332764033975e-01 2.456335675010692110e-01
8.808570892641441885e-01 2.456535414064188183e-01
8.808546687820308918e-01 2.456627612164753172e-01
8.808498280206369380e-01 2.456812008898154320e-01
8.808472539979042004e-01 2.456910062792544702e-01
8.808459320258974490e-01 2.456960423932394444e-01
8.808432880734522463e-01 2.457061146189929712e-01
8.808413052274537414e-01 2.457136688194203056e-01
8.808373208859345826e-01 2.457288485341364570e-01


==> anc/pdhom_continuum_L4_677_redsolidline.txt <==
0.000000000000000000e+00 6.450928140930297650e-01
9.987954562051724883e-03 6.450649252701512459e-01
1.993960810724328819e-02 6.449816528983728370e-01
2.992674685510297167e-02 6.448423698418270789e-01
3.987685178190955582e-02 6.446480452073790612e-01
4.986181227004366640e-02 6.443972154706512079e-01
5.980912246450880571e-02 6.440916257186682925e-01
6.979064812243142291e-02 6.437289742268771375e-01
7.973390413280383171e-02 6.433117837315753818e-01
8.971072195364364343e-02 6.428369114786696148e-01
9.964864486924755738e-02 6.423076602734545393e-01
1.096194591699483356e-01 6.417200424525292268e-01
1.195507442884321675e-01 6.410781440692436828e-01
1.295142302199559503e-01 6.403771275994475376e-01
1.394375404287759301e-01 6.396218662965460489e-01
1.493923371614397366e-01 6.388066667271393717e-01
1.593062959559859992e-01 6.379371940827196497e-01
1.692509994584635302e-01 6.370068918423706927e-01
1.791541835121966963e-01 6.360222226816806268e-01
1.890873388353696283e-01 6.349757586440705204e-01
1.989782700284376260e-01 6.338747662632472357e-01
2.088983629949892618e-01 6.327109365858650802e-01
2.187754997973280768e-01 6.314923472315875363e-01
2.286809479863727845e-01 6.302097974228256794e-01
2.385426760779119082e-01 6.288721839768420807e-01
2.484318189792411868e-01 6.274694021369917607e-01
2.582764409739726763e-01 6.260111769480398713e-01
2.681475291694589980e-01 6.244864861255947641e-01
2.779732532915595855e-01 6.229058929269221112e-01
2.878244364999222871e-01 6.212574425199144379e-01
2.976293640369523930e-01 6.195525473593672672e-01
3.074586778335641757e-01 6.177783034873713941e-01
3.172407891646503719e-01 6.159469845900626961e-01
3.270461401581428729e-01 6.140447193533317138e-01
3.368032791228535161e-01 6.120846558307612151e-01
3.465824283344133838e-01 6.100519353637772202e-01
3.563122846691082479e-01 6.079605946745165745e-01
3.660628288183279122e-01 6.057947658969073945e-01
3.757629183405105100e-01 6.035693899573681964e-01
3.854822686904987306e-01 6.012675659166558662e-01
3.951499108563704121e-01 5.989051557550438831e-01
4.048352692105041117e-01 5.964641994530699431e-01
4.144675616051374245e-01 5.939614982977646784e-01
4.241158929757599672e-01 5.913780048924714983e-01
4.337096822170019572e-01 5.887314795887320651e-01
4.433176835993931642e-01 5.860017568639664942e-01
4.528695320418766324e-01 5.832075775165690423e-01
4.624335966252900998e-01 5.803276245292947610e-01
4.719397441405638327e-01 5.773816422903377266e-01
4.814559201655132514e-01 5.743471261247112825e-01
4.909122401414180437e-01 5.712448490738412099e-01
5.003761834681980103e-01 5.680510796721282007e-01
5.097781320148409012e-01 5.647876467882058105e-01
5.191850512984591548e-01 5.614295498923617123e-01
5.285276084649197514e-01 5.579997031939476493e-01
5.378722016342774026e-01 5.544717915320839241e-01
5.471498032284658475e-01 5.508698465857606585e-01
5.564261837384001375e-01 5.471661895815118637e-01
5.656326420997886961e-01 5.433860047542536931e-01
5.748342531681914780e-01 5.395001972577104787e-01
5.839626649740328190e-01 5.355351423526527599e-01
5.930821797329679512e-01 5.314602732038037347e-01
6.021248186273763237e-01 5.273031984913664205e-01
6.111540238233978961e-01 5.230318201817836243e-01
6.201022153689725869e-01 5.186750273801047362e-01
6.290318759647077762e-01 5.141991287170928349e-01
6.378758521573784090e-01 5.096343462335198859e-01
6.466955539668415298e-01 5.049453308184359557e-01
6.554242843922866157e-01 5.001636966273870222e-01
6.641222518059252122e-01 4.952523712199028982e-01
6.727232485612345547e-01 4.902444282321530289e-01
6.812861346232436111e-01 4.851010068036779033e-01
6.897452285535450311e-01 4.798567175952694330e-01
6.981578753793450387e-01 4.744708492321794702e-01
7.064589622834309690e-01 4.689796397142949047e-01
7.147041314041124860e-01 4.633404716496460907e-01
7.228288890883087792e-01 4.575913168046523150e-01
7.308869643527375892e-01 4.516876078878069856e-01
7.388145454519561284e-01 4.456691771838426352e-01
7.466632164230987412e-01 4.394894820496583199e-01
7.543699287371685713e-01 4.331903674876312338e-01
7.619838712585131901e-01 4.267233173545628144e-01
7.694428683119499679e-01 4.201323728695154913e-01
7.767934525940065615e-01 4.133670845263682225e-01
7.839744738410068248e-01 4.064739104992207697e-01
7.910295507031009921e-01 3.994005589208752260e-01
7.978987748552937020e-01 3.921961674536907361e-01
8.046226189559330111e-01 3.848067563405015434e-01
8.111427259925956257e-01 3.772844474056847863e-01
8.174962506364814585e-01 3.695738002892711704e-01
8.236268261921518841e-01 3.617302592174654330e-01
8.295682232390115818e-01 3.536972237877633041e-01
8.352666756467480580e-01 3.455338082176626635e-01
8.407526643843595826e-01 3.371826095276447277e-01
8.459758429428824167e-01 3.287067213684146116e-01
8.509637111297637668e-01 3.200483108527886200e-01
8.556703864246124613e-01 3.112746465827341824e-01
8.601209430293991209e-01 3.023277822244277990e-01
8.642752030467457658e-01 2.932791431314235586e-01
8.681566053469161881e-01 2.840708359859431265e-01
8.717320145731302095e-01 2.747781084265190077e-01
8.750241802938324431e-01 2.653430462598228012e-01
8.780082676269305164e-01 2.558440039743242744e-01
8.807072934275100851e-01 2.462226874059787185e-01
8.808373208859304748e-01 2.457288485341364570e-01


==> anc/pdhom_lattice_a0_049_olivetriangles.dat <==
+0.00000000000e+00 +7.25411774478e-01
+4.29796938896e-01 +6.77050989513e-01 
+5.74533562660e-01 +6.34735302668e-01 
+6.67702841759e-01 +5.97397931923e-01 
+7.34118666649e-01 +5.64209157927e-01 
+7.83900170326e-01 +5.34513939089e-01 
+8.22395386696e-01 +5.07788242134e-01 
+8.52809720039e-01 +4.83607849652e-01 
+8.77234559059e-01 +4.61625674668e-01 
+8.97095160484e-01 +4.41554993160e-01 
+9.13412547112e-01 +4.23156868445e-01 
+9.26934456825e-01 +4.06230593708e-01 
+9.38218846321e-01 +3.90606340103e-01 
+9.47692723274e-01 +3.76139438618e-01 
+9.55692000389e-01 +3.62705887239e-01 
+9.62476677895e-01 +3.50198787679e-01 
+9.68255515099e-01 +3.38525494756e-01 
+9.73195519447e-01 +3.27605317506e-01 
+9.77431435585e-01 +3.17367651334e-01 
+9.81077132225e-01 +3.07750449778e-01 
+9.84219908714e-01 +2.98698965961e-01 
+9.86937575340e-01 +2.90164709791e-01 
+9.89294657707e-01 +2.82104578964e-01 
+9.91338601112e-01 +2.74480130883e-01 
+9.93118748665e-01 +2.67256969544e-01 
+9.94669260979e-01 +2.60404226736e-01 
+9.96022400856e-01 +2.53894121067e-01 
+9.97204737663e-01 +2.47701581529e-01 
+9.98240942955e-01 +2.41803924826e-01 
+9.99146199226e-01 +2.36180577737e-01 
+9.99941382408e-01 +2.30812837334e-01 
+1.00063977718e+00 +2.25683663171e-01 
+1.00125087261e+00 +2.20777496580e-01 
+1.00178985119e+00 +2.16080103036e-01 
+1.00226240635e+00 +2.11578434223e-01 
+1.00267992496e+00 +2.07260506994e-01 
+1.00304430485e+00 +2.03115296854e-01 
+1.00336693287e+00 +1.99132643974e-01 
+1.00364970684e+00 +1.95303170052e-01 
+1.00389642239e+00 +1.91618204579e-01 
+1.00411467075e+00 +1.88069719309e-01 
+1.00430634975e+00 +1.84650269867e-01 
+1.00447145939e+00 +1.81352943619e-01 
+1.00461759090e+00 +1.78171313030e-01 
+1.00474284649e+00 +1.75099393839e-01 
+1.00485291958e+00 +1.72131607503e-01 
+1.00494591236e+00 +1.69262747378e-01 
+1.00502562046e+00 +1.66487948241e-01 
+1.00509394169e+00 +1.63802658753e-01 
+1.00515087605e+00 +1.61202616551e-01 
+1.00519832134e+00 +1.58683825667e-01 
+1.00523437977e+00 +1.56242536041e-01 
+1.00526474476e+00 +1.53875224889e-01 
+1.00528562069e+00 +1.51578579742e-01 
+1.00530080318e+00 +1.49349482981e-01 
+1.00531029224e+00 +1.47184997720e-01 
+1.00531219006e+00 +1.45082354896e-01 
+1.00531029224e+00 +1.43038941446e-01 
+1.00530270100e+00 +1.41052289482e-01 
+1.00529131413e+00 +1.39120066338e-01 
+1.00527613163e+00 +1.37240065442e-01 
+1.00525525570e+00 +1.35410197903e-01 
+1.00523248196e+00 +1.33628484772e-01 
+1.00520401478e+00 +1.31893049905e-01 
+1.00517554760e+00 +1.30202113368e-01 
+1.00514138699e+00 +1.28553985350e-01 
+1.00510532856e+00 +1.26947060534e-01 
+1.00506737232e+00 +1.25379812873e-01 
+1.00502751827e+00 +1.23850790765e-01 
+1.00498386860e+00 +1.22358612563e-01 
+1.00493832111e+00 +1.20901962413e-01 
+1.00489087582e+00 +1.19479586385e-01 
+1.00484153271e+00 +1.18090288868e-01 
+1.00479029179e+00 +1.16732929226e-01 
+1.00473715305e+00 +1.15406418667e-01 
+1.00468401432e+00 +1.14109717334e-01 
+1.00462707996e+00 +1.12841831585e-01 
+1.00457014561e+00 +1.11601811458e-01 
+1.00451131344e+00 +1.10388748290e-01 
+1.00445248127e+00 +1.09201772502e-01 
+1.00439175129e+00 +1.08040051518e-01 
+1.00432912350e+00 +1.06902787818e-01 
+1.00426649570e+00 +1.05789217111e-01 
+1.00420197010e+00 +1.04698606626e-01 
+1.00413744450e+00 +1.03630253497e-01 
+1.00407291889e+00 +1.02583483259e-01 
+1.00400649548e+00 +1.01557648427e-01 
+1.00393817425e+00 +1.00552127155e-01 
+1.00387175083e+00 +9.95663219872e-02 
+1.00380342960e+00 +9.85996586669e-02 
+1.00373510838e+00 +9.76515850259e-02 
+1.00366488934e+00 +9.67215699304e-02 
+1.00359656811e+00 +9.58091022895e-02 
+1.00352634907e+00 +9.49136901186e-02 
+1.00345613003e+00 +9.40348596545e-02 
+1.00338591099e+00 +9.31721545201e-02 
+1.00331569195e+00 +9.23251349335e-02 
+1.00324547291e+00 +9.14933769612e-02 
+1.00317335606e+00 +9.06764718097e-02 
+1.00310313702e+00 +8.98740251565e-02 
+1.00303291798e+00 +8.90856565148e-02 
+1.00296080112e+00 +8.83109986321e-02 
+1.00289058208e+00 +8.75496969197e-02 
+1.00282036304e+00 +8.68014089119e-02 
+1.00275014400e+00 +8.60658037516e-02 
+1.00267992496e+00 +8.53425617033e-02 
+1.00260970592e+00 +8.46313736891e-02 
+1.00253948689e+00 +8.39319408487e-02 
+1.00247116566e+00 +8.32439741204e-02 
+1.00240094662e+00 +8.25671938430e-02 
+1.00233262539e+00 +8.19013293765e-02 
+1.00226430416e+00 +8.12461187415e-02 
+1.00219598293e+00 +8.06013082753e-02 
+1.00212766171e+00 +7.99666523046e-02 
+1.00206123829e+00 +7.93419128335e-02 
+1.00199481487e+00 +7.87268592457e-02 
+1.00192839146e+00 +7.81212680207e-02 
+1.00186196804e+00 +7.75249224633e-02 
+1.00179554462e+00 +7.69376124446e-02 
+1.00173101902e+00 +7.63591341556e-02 
+1.00166649342e+00 +7.57892898708e-02 
+1.00160386562e+00 +7.52278877236e-02 


==> anc/pdhom_lattice_a0_379_redpoints.dat <==
+9.77547776564e-01 +1.65079833795e-01
+9.80563425386e-01 +1.46737630040e-01
+9.82907424373e-01 +1.32063867036e-01
+9.84747036993e-01 +1.20058060942e-01
+9.86214516402e-01 +1.10053222530e-01
+9.87394825534e-01 +1.01587590028e-01
+9.88349960889e-01 +9.43313335971e-02
+9.89107247835e-01 +8.80425780240e-02
+9.89709358353e-01 +8.25399168975e-02
+9.90194983095e-01 +7.76846276682e-02
+9.90600713448e-01 +7.33688150200e-02
#+9.90910215984e-01 +6.95072984400e-02
#+9.91175111963e-01 +6.60319335180e-02


==> anc/pdhom_lattice_a0_379_redtriangles.dat <==
+9.77547776564e-01 +1.65079833795e-01
+9.80563425386e-01 +1.46737630040e-01
+9.82907424373e-01 +1.32063867036e-01
+9.84747036993e-01 +1.20058060942e-01
+9.86214516402e-01 +1.10053222530e-01
+9.87394825534e-01 +1.01587590028e-01
+9.88349960889e-01 +9.43313335971e-02
+9.89107247835e-01 +8.80425780240e-02
+9.89709358353e-01 +8.25399168975e-02
+9.90194983095e-01 +7.76846276682e-02
+9.90600713448e-01 +7.33688150200e-02
#+9.90910215984e-01 +6.95072984400e-02
#+9.91175111963e-01 +6.60319335180e-02


==> anc/pdinhomWpp2_a0_115_greentriangles.dat <==

### hom.broken to inhom
+1.00738754272e+00 +1.81202217110e-01
+1.00754226685e+00 +1.73954128426e-01
+1.00767959595e+00 +1.67263585025e-01
+1.00779953003e+00 +1.61068637431e-01
+1.00791946411e+00 +1.55316186095e-01
+1.00804107666e+00 +1.49960455540e-01
+1.00804107666e+00 +1.49960455540e-01
+1.00817535400e+00 +1.44961773688e-01
+1.00832305908e+00 +1.40285587440e-01
+1.00848968506e+00 +1.35901662833e-01
+1.00868072510e+00 +1.31783430626e-01
+1.00889068604e+00 +1.27907447372e-01
+1.00912567139e+00 +1.24252948876e-01
+1.00932037354e+00 +1.20801478074e-01
+1.00946563721e+00 +1.17536573261e-01
+1.00963043213e+00 +1.14443505543e-01
+1.00981048584e+00 +1.11509056683e-01
+1.01000457764e+00 +1.08721330266e-01
+1.01020965576e+00 +1.06069590504e-01
+1.01042510986e+00 +1.03544124063e-01
+1.01064910889e+00 +1.01136121178e-01
+1.01088043213e+00 +9.88375729692e-02
+1.01111907959e+00 +9.66411824588e-02
+1.01136260986e+00 +9.45402871880e-02
+1.01161163330e+00 +9.25287917159e-02
+1.01186492920e+00 +9.06011085551e-02
+1.01212249756e+00 +8.87521063397e-02
+1.01238372803e+00 +8.69770642129e-02
+1.01264801025e+00 +8.52716315813e-02
+1.01291473389e+00 +8.36317925124e-02
+1.01318389893e+00 +8.20538341631e-02
+1.01345428467e+00 +8.05343187157e-02
+1.01372711182e+00 +7.90700583754e-02
+1.01400115967e+00 +7.76580930473e-02
+1.01427581787e+00 +7.62956703622e-02
+1.01455108643e+00 +7.49802277698e-02
+1.01482696533e+00 +7.37093764516e-02
+1.01510284424e+00 +7.24808868441e-02

## inhom. to chiral sym.
+1.01329460144e+00 +1.73954128426e-01
+1.01552925110e+00 +1.67263585025e-01
+1.01742744446e+00 +1.61068637431e-01
+1.01904640198e+00 +1.55316186095e-01
+1.02081720352e+00 +1.49960455540e-01
+1.02235158920e+00 +1.44961773688e-01
+1.02365186691e+00 +1.40285587440e-01
+1.02475282669e+00 +1.35901662833e-01
+1.02616689682e+00 +1.31783430626e-01
+1.02821588516e+00 +1.27907447372e-01
+1.02997495651e+00 +1.24252948876e-01
+1.03147962570e+00 +1.20801478074e-01
+1.03275960922e+00 +1.17536573261e-01
+1.03459043503e+00 +1.14443505543e-01
+1.03689672470e+00 +1.11509056683e-01
+1.03896745682e+00 +1.08721330266e-01
+1.04083162308e+00 +1.06069590504e-01
+1.04251459122e+00 +1.03544124063e-01
+1.04403738022e+00 +1.01136121178e-01
+1.04541955948e+00 +9.88375729692e-02
+1.04667634964e+00 +9.66411824588e-02
+1.04782224655e+00 +9.45402871880e-02
+1.04887029648e+00 +9.25287917159e-02
+1.04983064651e+00 +9.06011085551e-02
+1.05071344376e+00 +8.87521063397e-02
+1.05152593613e+00 +8.69770642129e-02
+1.05227754593e+00 +8.52716315813e-02
+1.05297262192e+00 +8.36317925124e-02
+1.05361768723e+00 +8.20538341631e-02
+1.05421854019e+00 +8.05343187157e-02
+1.05477807999e+00 +7.90700583754e-02
+1.05530138016e+00 +7.76580930473e-02
+1.05579206467e+00 +7.62956703622e-02
+1.05625158310e+00 +7.49802277698e-02
+1.05668428421e+00 +7.37093764516e-02
+1.05709161758e+00 +7.24808868441e-02

## left side of inhomogeneous continent

+7.80362880230e+00 +7.24808868441e-01
+7.66949331760e+00 +6.21264744378e-01
+7.58118426800e+00 +5.43606651331e-01
+7.51837265491e+00 +4.83205912294e-01
+7.46591222286e+00 +4.34885321065e-01
+7.42007935047e+00 +3.95350291877e-01
+7.37949931622e+00 +3.62404434221e-01
+7.33895719051e+00 +3.34527170050e-01
+7.30734646320e+00 +3.10632372189e-01
+7.27357494831e+00 +2.89923547376e-01
+7.24811398983e+00 +2.71803325665e-01
+7.22154009342e+00 +2.55814894744e-01
+7.19657909870e+00 +2.41602956147e-01
+7.17653977871e+00 +2.28887011087e-01
+7.16009891033e+00 +2.17442660532e-01
+7.14009034634e+00 +2.07088248126e-01
+7.12101233006e+00 +1.97675145938e-01
+7.10498344898e+00 +1.89080574376e-01
+7.09130704403e+00 +1.81202217110e-01
+7.07949316502e+00 +1.73954128426e-01
+7.06918203831e+00 +1.67263585025e-01
+7.06010472775e+00 +1.61068637431e-01
+7.04577171803e+00 +1.55316186095e-01
+7.03320324421e+00 +1.49960455540e-01
+7.02215111256e+00 +1.44961773688e-01
+7.01233780384e+00 +1.40285587440e-01
+7.00355374813e+00 +1.35901662833e-01
+6.99563658237e+00 +1.31783430626e-01
+6.98845756054e+00 +1.27907447372e-01
+6.98111188412e+00 +1.24252948876e-01
+6.97419822216e+00 +1.20801478074e-01
+6.96792471409e+00 +1.17536573261e-01
+6.96220767498e+00 +1.14443505543e-01
+6.95697844028e+00 +1.11509056683e-01
+6.95217907429e+00 +1.08721330266e-01
+6.94776165485e+00 +1.06069590504e-01
+6.94318902493e+00 +1.03544124063e-01
+6.93436491489e+00 +1.01136121178e-01
+6.92650496960e+00 +9.88375729692e-02
+6.91942751408e+00 +9.66411824588e-02
+6.91300237179e+00 +9.45402871880e-02
+6.90712869167e+00 +9.25287917159e-02
+6.90172994137e+00 +9.06011085551e-02
+6.89674317837e+00 +8.87521063397e-02
+6.89211761951e+00 +8.69770642129e-02
+6.88781106472e+00 +8.52716315813e-02
+6.88378846645e+00 +8.36317925124e-02
+6.88001978397e+00 +8.20538341631e-02
+6.87647926807e+00 +8.05343187157e-02
+6.87314617634e+00 +7.90700583754e-02
+6.86999976635e+00 +7.76580930473e-02
+6.86702358723e+00 +7.62956703622e-02
+6.86420333385e+00 +7.49802277698e-02
+6.86152613163e+00 +7.37093764516e-02
+6.85898053646e+00 +7.24808868441e-02

## right side of inhomogeneous continent

+9.89588463306e+00 +8.69770642129e-01
+1.01300071478e+01 +7.24808868441e-01
+1.02586187124e+01 +6.21264744378e-01
+1.03661352396e+01 +5.43606651331e-01
+1.04507256746e+01 +4.83205912294e-01
+1.05150243044e+01 +4.34885321065e-01
+1.05643275976e+01 +3.95350291877e-01
+1.06030579805e+01 +3.62404434221e-01
+1.06341015100e+01 +3.34527170050e-01
+1.06589502096e+01 +3.10632372189e-01
+1.06792463064e+01 +2.89923547376e-01
+1.06961213350e+01 +2.71803325665e-01
+1.07103778124e+01 +2.55814894744e-01
+1.07225986719e+01 +2.41602956147e-01
+1.07332166433e+01 +2.28887011087e-01
+1.07425564528e+01 +2.17442660532e-01
+1.07508662939e+01 +2.07088248126e-01
+1.07583364248e+01 +1.97675145938e-01
+1.07651177645e+01 +1.89080574376e-01
+1.07713268995e+01 +1.81202217110e-01
+1.07770568132e+01 +1.73954128426e-01
+1.07823826075e+01 +1.67263585025e-01
+1.07873636484e+01 +1.61068637431e-01
+1.07920478582e+01 +1.55316186095e-01
+1.07964752913e+01 +1.49960455540e-01
+1.08006774187e+01 +1.44961773688e-01
+1.08046799898e+01 +1.40285587440e-01
+1.08085051775e+01 +1.35901662833e-01
+1.08121715784e+01 +1.31783430626e-01
+1.08156920671e+01 +1.27907447372e-01
+1.08190809488e+01 +1.24252948876e-01
+1.08223475218e+01 +1.20801478074e-01
+1.08255017996e+01 +1.17536573261e-01
+1.08285502195e+01 +1.14443505543e-01
+1.08314999342e+01 +1.11509056683e-01
+1.08343566656e+01 +1.08721330266e-01
+1.08371261358e+01 +1.06069590504e-01
+1.08398112059e+01 +1.03544124063e-01
+1.08424168825e+01 +1.01136121178e-01
+1.08449460268e+01 +9.88375729692e-02
+1.08474029303e+01 +9.66411824588e-02
+1.08497897387e+01 +9.45402871880e-02
+1.08521100283e+01 +9.25287917159e-02
+1.08543652296e+01 +9.06011085551e-02
+1.08565582037e+01 +8.87521063397e-02
+1.08586918116e+01 +8.69770642129e-02
+1.08607674837e+01 +8.52716315813e-02
+1.08627873659e+01 +8.36317925124e-02
+1.08647536039e+01 +8.20538341631e-02
+1.08666676283e+01 +8.05343187157e-02
+1.08685308695e+01 +7.90700583754e-02
+1.08703461885e+01 +7.76580930473e-02
+1.08721143007e+01 +7.62956703622e-02
+1.08738373518e+01 +7.49802277698e-02
+1.08755167723e+01 +7.37093764516e-02
+1.08771525621e+01 +7.24808868441e-02


==> anc/pdinhom_Wpp2_a0_115_redpoints.dat <==
+0.00000000000e+00 +7.24808868441e-01
+6.11328102350e-01 +6.21264744378e-01 
+7.71071673632e-01 +5.43606651331e-01 
+8.55436528921e-01 +4.83205912294e-01 
+9.05729492903e-01 +4.34885321065e-01 
+9.37676309347e-01 +3.95350291877e-01 
+9.58812714815e-01 +3.62404434221e-01 
+9.73205720186e-01 +3.34527170050e-01 
+9.83220473528e-01 +3.10632372189e-01 
+9.90306903124e-01 +2.89923547376e-01 
+9.95388768911e-01 +2.71803325665e-01 
+9.99072896242e-01 +2.55814894744e-01 
+1.00176778913e+00 +2.41602956147e-01 
+1.00375337481e+00 +2.28887011087e-01 
+1.00522465348e+00 +2.17442660532e-01 
+1.00631826758e+00 +2.07088248126e-01 
+1.00713290334e+00 +1.97675145938e-01 
+1.00773830533e+00 +1.89080574376e-01 
+1.00818571448e+00 +1.81202217110e-01 
+1.00851261258e+00 +1.73954128426e-01 
+1.00874556899e+00 +1.67263585025e-01 
+1.00890545964e+00 +1.61068637431e-01 
+1.00900651813e+00 +1.55316186095e-01 
+1.00906013131e+00 +1.49960455540e-01 
+1.00907483935e+00 +1.44961773688e-01 
+1.00905728459e+00 +1.40285587440e-01 
+1.00901173711e+00 +1.35901662833e-01 
+1.00894294143e+00 +1.31783430626e-01 
+1.00885326982e+00 +1.27907447372e-01 
+1.00874604344e+00 +1.24252948876e-01 
+1.00862268567e+00 +1.20801478074e-01 


==> anc/pdinhom_Wpp2_a0_237_greentriangles.dat <==
+9.96763622761e-01 +2.10673452780e-01
+9.98334510326e-01 +1.91521320709e-01
+9.99522020817e-01 +1.75561210650e-01
+1.00050442457e+00 +1.62056502138e-01
+1.00137660742e+00 +1.50481037700e-01
+1.00219224215e+00 +1.40448968520e-01
+1.00298295736e+00 +1.31670907987e-01
+1.00375929594e+00 +1.23925560459e-01
+1.00449250460e+00 +1.17040807100e-01
+1.00489792585e+00 +1.10880764621e-01
+1.00526745081e+00 +1.05336726390e-01
+1.00563721895e+00 +1.00320691800e-01
+1.00600117922e+00 +9.57606603544e-02
+1.00635836363e+00 +9.15971533825e-02
+1.00670877218e+00 +8.77806053249e-02
+1.00705337286e+00 +8.42693811119e-02
+1.00739022970e+00 +8.10282510691e-02
+1.00772224665e+00 +7.80272047332e-02
+1.00788873911e+00 +7.52405188499e-02
+1.00768449545e+00 +7.26460181999e-02
+1.00738829374e+00 +7.02244842599e-02
+1.00701368570e+00 +6.79591783160e-02
+1.00657809496e+00 +6.58354539937e-02
### triangular region

+1.01180791855e+00 +2.10673452780e-01
+1.02226686478e+00 +1.91521320709e-01
+1.03472566605e+00 +1.75561210650e-01
+1.05000033379e+00 +1.62056502138e-01
+1.05551180840e+00 +1.50481037700e-01
+1.06338648796e+00 +1.40448968520e-01
+1.07074780464e+00 +1.31670907987e-01
+1.07914986610e+00 +1.23925560459e-01
+1.08527750969e+00 +1.17040807100e-01
+1.08969683647e+00 +1.10880764621e-01
+1.09603276253e+00 +1.05336726390e-01
+1.10348353386e+00 +1.00320691800e-01
+1.11114459038e+00 +9.57606603544e-02
+1.11718811989e+00 +9.15971533825e-02
+1.12204337120e+00 +8.77806053249e-02
+1.12600007057e+00 +8.42693811119e-02
+1.12926383018e+00 +8.10282510691e-02
+1.13198618889e+00 +7.80272047332e-02
+1.13427929878e+00 +7.52405188499e-02
+1.13623061180e+00 +7.26460181999e-02
+1.13790755272e+00 +7.02244842599e-02
+1.13936352730e+00 +6.79591783160e-02
+1.14064126015e+00 +6.58354539937e-02

###  left side of inhomogeneous continent

+3.93633347750e+00 +5.26683631949e-01
+3.73524826765e+00 +4.21346905560e-01
+3.63646012545e+00 +3.51122421300e-01
+3.57105237246e+00 +3.00962075400e-01
+3.52559310198e+00 +2.63341815975e-01
+3.49057656527e+00 +2.34081614200e-01
+3.45958751440e+00 +2.10673452780e-01
+3.43133968115e+00 +1.91521320709e-01
+3.41291946173e+00 +1.75561210650e-01
+3.38594061136e+00 +1.62056502138e-01
+3.36636644602e+00 +1.50481037700e-01
+3.35177999735e+00 +1.40448968520e-01
+3.34046941996e+00 +1.31670907987e-01
+3.32740765810e+00 +1.23925560459e-01
+3.31028085947e+00 +1.17040807100e-01
+3.29668504000e+00 +1.10880764621e-01
+3.28551691771e+00 +1.05336726390e-01
+3.27611607313e+00 +1.00320691800e-01
+3.26805514097e+00 +9.57606603544e-02
+3.26078337431e+00 +9.15971533825e-02
+3.25137895346e+00 +8.77806053249e-02
+3.24057561159e+00 +8.42693811119e-02
+3.22941166162e+00 +8.10282510691e-02
+3.21943444014e+00 +7.80272047332e-02
+3.21101588011e+00 +7.52405188499e-02
+3.20380967855e+00 +7.26460181999e-02
+3.19757205248e+00 +7.02244842599e-02
+3.19212478399e+00 +6.79591783160e-02
+3.18733257055e+00 +6.58354539937e-02

### right side of inhomogeneous continent

+4.77630834579e+00 +5.26683631949e-01
+4.98823273182e+00 +4.21346905560e-01
+5.06450146437e+00 +3.51122421300e-01
+5.09911149740e+00 +3.00962075400e-01
+5.13211637735e+00 +2.63341815975e-01
+5.15927225351e+00 +2.34081614200e-01
+5.18065780401e+00 +2.10673452780e-01
+5.19722312689e+00 +1.91521320709e-01
+5.21058410406e+00 +1.75561210650e-01
+5.22177785635e+00 +1.62056502138e-01
+5.23127943277e+00 +1.50481037700e-01
+5.23965865374e+00 +1.40448968520e-01
+5.24714559317e+00 +1.31670907987e-01
+5.25393456221e+00 +1.23925560459e-01
+5.26016145945e+00 +1.17040807100e-01
+5.26592403650e+00 +1.10880764621e-01
+5.27129203081e+00 +1.05336726390e-01
+5.27631788254e+00 +1.00320691800e-01
+5.28104085922e+00 +9.57606603544e-02
+5.28549146652e+00 +9.15971533825e-02
+5.28969373703e+00 +8.77806053249e-02
+5.29366827011e+00 +8.42693811119e-02
+5.29743108749e+00 +8.10282510691e-02
+5.30099592209e+00 +7.80272047332e-02
+5.30437593460e+00 +7.52405188499e-02
+5.30758085251e+00 +7.26460181999e-02
+5.31061925888e+00 +7.02244842599e-02


==> anc/pdinhom_Wpp2_a0_237_redpoints.dat <==
+0.00000000000e+00 +7.02244842599e-01
+7.63277597427e-01 +5.26683631949e-01 
+8.98014650345e-01 +4.21346905560e-01 
+9.51346960068e-01 +3.51122421300e-01 
+9.76045084000e-01 +3.00962075400e-01 
+9.88532686234e-01 +2.63341815975e-01 
+9.95231962204e-01 +2.34081614200e-01 
+9.98982038498e-01 +2.10673452780e-01 
+1.00114933968e+00 +1.91521320709e-01 
+1.00240948677e+00 +1.75561210650e-01 
+1.00312306404e+00 +1.62056502138e-01 
+1.00348364830e+00 +1.50481037700e-01 


==> anc/pdinhom_Wpp2_a0_379_greentriangles.dat <==
#+5.00000476837e-10 +6.60319335180e-01
#+5.00000476837e-10 +4.40212890120e-01
#+5.00000476837e-10 +3.30159667590e-01
#+5.00000476837e-10 +2.64127734072e-01
### first inhom phase to chiral symmetric
+1.00724649429e+00 +2.20106445060e-01
+1.04935598373e+00 +1.88662667194e-01
+1.08808946609e+00 +1.65079833795e-01
+1.12559556961e+00 +1.46737630040e-01
+1.15808439255e+00 +1.32063867036e-01
+1.19666719437e+00 +1.20058060942e-01
+1.23115110397e+00 +1.10053222530e-01
+1.26108884811e+00 +1.01587590028e-01
+1.31153726578e+00 +9.43313335971e-02
+1.33638429642e+00 +8.80425780240e-02
+1.35467481613e+00 +8.25399168975e-02
+1.36555814743e+00 +7.76846276682e-02
+1.43136644363e+00 +7.33688150200e-02
#+1.49104356766e+00 +6.95072984400e-02
#+9.91170406342e-01 +6.60319335180e-02
#+9.91384983063e-01 +6.28875557314e-02


#### instability from hom. broken to inhom

#+5.50000476837e-01 +6.60319335180e-01
#+5.50000476837e-01 +4.40212890120e-01
#+5.50000476837e-01 +3.30159667590e-01
#+5.50000476837e-01 +2.64127734072e-01
+9.66934638023e-01 +2.20106445060e-01 
+9.73541161283e-01 +1.88662667194e-01
+9.76590442657e-01 +1.65079833795e-01
+9.80565357208e-01 +1.46737630040e-01
+9.82901859283e-01 +1.32063867036e-01
+9.84746265411e-01 +1.20058060942e-01
+9.86217784882e-01 +1.10053222530e-01
+9.87397480011e-01 +1.01587590028e-01
+9.88343524933e-01 +9.43313335971e-02
+9.89102649689e-01 +8.80425780240e-02
+9.89712047577e-01 +8.25399168975e-02
+9.90200328827e-01 +7.76846276682e-02
+9.90593242645e-01 +7.33688150200e-02
#+9.90910816193e-01 +6.95072984400e-02
#+9.91170215607e-01 +6.60319335180e-02
#+9.91385746002e-01 +6.28875557314e-02

### left side of inhom.continent

+2.30929362774e+00 +3.30159667590e-01
+2.20298659801e+00 +2.64127734072e-01
+2.12829101086e+00 +2.20106445060e-01
+2.07558524609e+00 +1.88662667194e-01
+2.02970087528e+00 +1.65079833795e-01
+1.99678051472e+00 +1.46737630040e-01
+1.96041548252e+00 +1.32063867036e-01
+1.91905653477e+00 +1.20058060942e-01
+1.89378368855e+00 +1.10053222530e-01
+1.87629425526e+00 +1.01587590028e-01
+1.80664622784e+00 +9.43313335971e-02
+1.77743518353e+00 +8.80425780240e-02
+1.75837647915e+00 +8.25399168975e-02
+1.64946806431e+00 +7.76846276682e-02
+1.63133633137e+00 +7.33688150200e-02
+1.52311742306e+00 +6.95072984400e-02
#+1.50000035763e+00 +6.60319335180e-02
#+1.50000035763e+00 +6.28875557314e-02

### right side of inhom. continent

##+2.68220901489e-07 +6.60319335180e-01
##+2.68220901489e-07 +4.40212890120e-01
+3.1580504179e+00  +3.3015966759e-01 
+3.24008944631e+00 +2.64127734072e-01
+3.27610132098e+00 +2.20106445060e-01
+3.29634341598e+00 +1.88662667194e-01
+3.30988696218e+00 +1.65079833795e-01
+3.32014319301e+00 +1.46737630040e-01
+3.32853797078e+00 +1.32063867036e-01
+3.33569517732e+00 +1.20058060942e-01
+3.34189322591e+00 +1.10053222530e-01
+3.34894904494e+00 +1.01587590028e-01
+3.35600218177e+00 +9.43313335971e-02
+3.36248508096e+00 +8.80425780240e-02
+3.36860159039e+00 +8.25399168975e-02
+3.37469127774e+00 +7.76846276682e-02
+3.38030835986e+00 +7.33688150200e-02
#+3.38546571136e+00 +6.95072984400e-02
#+3.39018157125e+00 +6.60319335180e-02
#+3.39447900653e+00 +6.28875557314e-02





==> anc/pdinhom_Wpp2_a0_379_redpoints.dat <==
+0.00000000000e+00 +6.60319335180e-01
+8.07839169502e-01 +4.40212890120e-01 
+9.16435761452e-01 +3.30159667590e-01 
+9.52465720177e-01 +2.64127734072e-01 
+9.66934638023e-01 +2.20106445060e-01 


==> anc/pdinhom_continuum_L15_413_greenlines.txt <==
9.835329564123038715e-01 0.000000000000000000e+00
9.832404460347657915e-01 9.987954562051724883e-03
9.826077392434012792e-01 1.992553905508161888e-02
9.818059457255626787e-01 2.988266820012733249e-02
9.809014160822175921e-01 3.979389138806545267e-02
9.799191080069061810e-01 4.973370581791633493e-02
9.788861919179593363e-01 5.963195380634072479e-02
9.778098419582537115e-01 6.956182291384856164e-02
9.767094868116762418e-01 7.945269094457159398e-02
9.755871873950076045e-01 8.937740790648757150e-02
9.744601674451296436e-01 9.926523719906939214e-02
9.733289914256405551e-01 1.091889299165588190e-01
9.722104342407937860e-01 1.190777199104205986e-01
9.711050948902507640e-01 1.290043388476243003e-01
9.700298007044532156e-01 1.388979576660434589e-01
9.689857945018964802e-01 1.488312622538947028e-01
9.688356285835401094e-01 1.502939915930555925e-01
9.685386583390849236e-01 1.532162343951231354e-01
9.679577028070620592e-01 1.590602611548986023e-01
9.670123953096472214e-01 1.690148217137401321e-01
9.665703466167441249e-01 1.739094308058848071e-01
9.663166658644936069e-01 1.768030482150763361e-01
9.661917731461245884e-01 1.782529989681763127e-01
9.659465396796255154e-01 1.811532788133876082e-01
9.658145035608127760e-01 1.827462890936759343e-01
9.655562174040613899e-01 1.859327741345843665e-01
9.654453964486213735e-01 1.873308877358888791e-01
9.654203473454439077e-01 1.876496514160126972e-01
9.653704919031961262e-01 1.882871970984477672e-01
9.653209800076083535e-01 1.889245351038686405e-01
9.652964277504599844e-01 1.892421627524429051e-01
9.652854374379625790e-01 1.893846872923836411e-01
9.652635063462969844e-01 1.896697401707798381e-01
9.652566413864065442e-01 1.897591436480585980e-01
9.652530082210898366e-01 1.898064942886204254e-01
9.652457473850393210e-01 1.899011959895865187e-01
9.652395683733556719e-01 1.899818624464676697e-01
9.652364811427934788e-01 1.900221952395015623e-01
9.652346451410585004e-01 1.900461910862404624e-01
9.652309742088991396e-01 1.900941828616323215e-01
9.652309215016219301e-01 1.900948688222770244e-01
9.652308161383107432e-01 1.900962407475022542e-01
9.652257047509011922e-01 1.901631039961708958e-01

1.037299348289830281e+00 0.000000000000000000e+00
1.037231406939743028e+00 5.368119274860611457e-05
1.037101908467981781e+00 1.677786404437603266e-04
1.036852037832816098e+00 4.038174227213674043e-04
1.036369894815340365e+00 8.897039086617290196e-04
1.035442461023050820e+00 1.888758319029769980e-03
1.033668945984083543e+00 3.944474815484239928e-03
1.030311152748108361e+00 8.184633966661953794e-03
1.024520764810716855e+00 1.629360908865180521e-02
1.019111905172630950e+00 2.465991862068504445e-02
1.014019720650559897e+00 3.321830542446407158e-02
1.009209515522732081e+00 4.193645779023991854e-02
1.004660627004608564e+00 5.079276759216484055e-02
1.000359491010498703e+00 5.977139876633257021e-02
9.962967834452786109e-01 6.885999586270549755e-02
9.924660235732704061e-01 7.804848369953644449e-02
9.888628384138702376e-01 8.732837895937135830e-02
9.854845944423876736e-01 9.669237350182467716e-02
9.823302924389792912e-01 1.061340801098040743e-01
9.794006937868627860e-01 1.156478804490408546e-01
9.766986450500787509e-01 1.252288238249083252e-01
9.742295158619254103e-01 1.348725184652810327e-01
9.720016038422014670e-01 1.445749563030561957e-01
9.700263336230439126e-01 1.543322303530612338e-01
9.695867413861630757e-01 1.567073531545996046e-01
9.687594214225868638e-01 1.614435406620007007e-01
9.684198000768491355e-01 1.635067886413708038e-01
9.677810672104334433e-01 1.676195441413468046e-01
9.676502432014896238e-01 1.685052982129865706e-01
9.673959873445974189e-01 1.702757177542917055e-01
9.669162774391479864e-01 1.738196047311669767e-01
9.666017958943231569e-01 1.763181154381006921e-01
9.664288266434912789e-01 1.777643852774127564e-01
9.663511474217666430e-01 1.784328160874757707e-01
9.662000513510509148e-01 1.797701475376200231e-01
9.659150742402986545e-01 1.824465514801679455e-01
9.658824365909509657e-01 1.827678289766686004e-01
9.658181718308039843e-01 1.834104377448300682e-01
9.656936839699885589e-01 1.846960350357001734e-01
9.656292313410300698e-01 1.853848460807103748e-01
9.655997985473950829e-01 1.857051222015097536e-01
9.655419475307921440e-01 1.863457646402899570e-01
9.654960903409274264e-01 1.868646825562053637e-01
9.654727002281806580e-01 1.871333593210790236e-01
9.654266395807753476e-01 1.876707653027281097e-01
9.654025177848364336e-01 1.879568038235491234e-01
9.653830718157957458e-01 1.881898004413661285e-01
9.653447232681379164e-01 1.886558368202023162e-01
9.653356619577845299e-01 1.887672702623895971e-01
9.653176639856609897e-01 1.889901462268862575e-01
9.653127666001317664e-01 1.890511535886718331e-01
9.653030092573603449e-01 1.891731707388858430e-01
9.652836442324114197e-01 1.894172167182650857e-01
9.652800760883916142e-01 1.894624621540780818e-01
9.652729604092209481e-01 1.895529545438309760e-01
9.652698169884138535e-01 1.895930428122451772e-01
9.652635463358479884e-01 1.896732205235855395e-01
9.652586771791440423e-01 1.897356707959171884e-01
9.652489781638083910e-01 1.898605743953535874e-01
9.652476263779597998e-01 1.898780367537868385e-01
9.652449258808063481e-01 1.899129617060745789e-01
9.652429723146803697e-01 1.899382600696264967e-01
9.652420554145876297e-01 1.899501434507748499e-01
9.652402230391290416e-01 1.899739103159685805e-01
9.652365639860435165e-01 1.900214444821307636e-01
9.652363633166965995e-01 1.900240542202318861e-01
9.652359620467468870e-01 1.900292737013339617e-01

2.181222671924705736e+01 0.000000000000000000e+00
2.182220317509809604e+01 4.792521619961505959e-04
2.183192881234614902e+01 1.006718956873041502e-03
2.184190050926769189e+01 1.577131505273769718e-03
2.185183489312070293e+01 2.166825163459920774e-03
2.186180428389999264e+01 2.775739495590582619e-03
2.187173674365770282e+01 3.396798083228918901e-03
2.188170444522629765e+01 4.032659623450765042e-03
2.189163539336935926e+01 4.677374983844179504e-03
2.190160170790253602e+01 5.334576909909044540e-03
2.191153137612096558e+01 5.998685055994473075e-03
2.192149648927015093e+01 6.673837749756226026e-03
2.193142502933581284e+01 7.354588145888286271e-03
2.194138906876048267e+01 8.045393827113455493e-03
2.195131658909892636e+01 8.740847095039742942e-03
2.196127964886133910e+01 9.445632950023291619e-03
2.197120623143198515e+01 1.015433919243883404e-02
2.198116838418064845e+01 1.087182626707421801e-02
2.199109409345854971e+01 1.159265549123475458e-02
2.200105539725843684e+01 1.232183033379997440e-02
2.201098028549519370e+01 1.305387403160540929e-02
2.202094078798113230e+01 1.379391133299208948e-02
2.203086489850954877e+01 1.453642118996728919e-02
2.204082463956993720e+01 1.528663421109409219e-02
2.205074800899330256e+01 1.603898182492830005e-02
2.206070702258817562e+01 1.679878907201102362e-02
2.207062968229325861e+01 1.756043832032485805e-02
2.208058799773328573e+01 1.832934026703881766e-02
2.209050997497210389e+01 1.909982768491040248e-02
2.210046761784685643e+01 1.987738998908009438e-02
2.211038893653253723e+01 2.065631042477737711e-02
2.212034592940189270e+01 2.144215150451997051e-02
2.213026661070823664e+01 2.222914737715802128e-02
2.214022297362872393e+01 2.302292900631808942e-02
2.215014303645123661e+01 2.381768209089352856e-02
2.216009878738460515e+01 2.461910213875610418e-02
2.217001824870127180e+01 2.542132717125155511e-02
2.217997340383667293e+01 2.623011390557687672e-02
2.218989227899468375e+01 2.703955352514477231e-02
2.219984685300652316e+01 2.785546107421306081e-02
2.220976515595328493e+01 2.867188176708219613e-02
2.221971916221033538e+01 2.949468645652133028e-02
2.222963690568181505e+01 3.031787526342307609e-02
2.223959035686546670e+01 3.114736724252366307e-02
2.224950755209472320e+01 3.197713443765534680e-02
2.225946045855146238e+01 3.281313675093921328e-02
2.226937711718458601e+01 3.364929207605039246e-02
2.227932948973336380e+01 3.449162630105145899e-02
2.228924562125769526e+01 3.533400938123434920e-02
2.229919746949167347e+01 3.618251544128146813e-02
2.230911308311479502e+01 3.703097267386847025e-02
2.231906441594013657e+01 3.788550199523719325e-02
2.232897952022066335e+01 3.873989059784842259e-02
2.233893034592759719e+01 3.960030486304658148e-02
2.234884494884282091e+01 4.046049171951805051e-02
2.235879527516813425e+01 4.132666179978991550e-02
2.236870938417187560e+01 4.219252247310667503e-02
2.237865921835311411e+01 4.306432750609650445e-02
2.238857284042603979e+01 4.393574538328476331e-02
2.239852218924859883e+01 4.481307197317865865e-02
2.240843533094206563e+01 4.568993752152473997e-02
2.241838420078055449e+01 4.657267903967887007e-02
2.242829686825523083e+01 4.745488915465422702e-02
2.243824526510958961e+01 4.834294512898760360e-02
2.244815746416937330e+01 4.923040256216881794e-02
2.245810539369697523e+01 5.012367813709323744e-02
2.246801712981891797e+01 5.101629099245420101e-02
2.247796459736304442e+01 5.191469645117575971e-02
2.248787587572417124e+01 5.281237773607998925e-02
2.249782288633907612e+01 5.371582807952623301e-02
2.250773371184001803e+01 5.461849530837442623e-02
2.251768027031364383e+01 5.552690987638431858e-02
2.252759064760000740e+01 5.643448471432483543e-02
2.253753675847412552e+01 5.734778684924026620e-02
2.254744669195554607e+01 5.826019479469377038e-02
2.255739235954397870e+01 5.917831153848590597e-02
2.256730185341132255e+01 6.009548163704363233e-02
2.257724708181624607e+01 6.101834345998276982e-02
2.258715614005708971e+01 6.194020804755272225e-02
2.259710093318397384e+01 6.286774860138720500e-02
2.260700955959673308e+01 6.379424307058621790e-02
2.261695392116767422e+01 6.472639896740110810e-02
2.262686211937426251e+01 6.565746155781834736e-02
2.263680605294022286e+01 6.659417216819631113e-02
2.264671382639776098e+01 6.752974377394731220e-02
2.265665733534967430e+01 6.847095104379809227e-02
2.266656468736096741e+01 6.941097504024357212e-02
2.267650777493998149e+01 7.035662332278350140e-02
2.268641470866332099e+01 7.130104540623810605e-02
2.269635737796996366e+01 7.225108131085765384e-02
2.270626389642786336e+01 7.319984935446177676e-02
2.271620615043068625e+01 7.415422160557234854e-02
2.272611225651818856e+01 7.510728552422804571e-02
2.273605409806150135e+01 7.606594483416052876e-02
2.274595979455346750e+01 7.702325646404464821e-02
2.275590122636466361e+01 7.798615541397956041e-02
2.276580651592286841e+01 7.894766839808353698e-02
2.277574754061895845e+01 7.991476133083387501e-02
2.278565242579832528e+01 8.088043101624388387e-02
2.279559304589215785e+01 8.185167393523611057e-02
2.280549752914668460e+01 8.282145727704855187e-02
2.281543774705263061e+01 8.379680775397907455e-02
2.282534183074090350e+01 8.477066322605732174e-02
2.283528164878011069e+01 8.575008031536229813e-02
2.284518533517027805e+01 8.672796782897440604e-02
2.285512475557554524e+01 8.771141198861130694e-02
2.286502804685008883e+01 8.869329281554234889e-02
2.287496707177047739e+01 8.968072583278546839e-02
2.288486997003050760e+01 9.066656253542250410e-02
2.289480860153554787e+01 9.165794745849491221e-02
2.290471110880497818e+01 9.264770382281750649e-02
2.291464934888856320e+01 9.364300489771948399e-02
2.292455146711785474e+01 9.463664587253937943e-02
2.293448931770203103e+01 9.563582848252824564e-02
2.294439104877174884e+01 9.663332012227944523e-02
2.295432851171004529e+01 9.763635073345884596e-02
2.296422985743415168e+01 9.863766014482869271e-02
2.297416693451496883e+01 9.964450625268941875e-02
2.298406789664400662e+01 1.006496015440102310e-01
2.299400458959343752e+01 1.016602316267196798e-01
2.300390516981737576e+01 1.026690818616568801e-01
2.301384148030220800e+01 1.036834653330039602e-01
2.302374168025318824e+01 1.046960404866819627e-01
2.303367760988346902e+01 1.057141476543014547e-01
2.304357743113844137e+01 1.067304185714017667e-01
2.305351298146998573e+01 1.077522205966207763e-01
2.306341242555302529e+01 1.087721589536489036e-01
2.307334759808982483e+01 1.097976278132441891e-01
2.308324666647446577e+01 1.108212060816056166e-01
2.309318146267086291e+01 1.118503145328578752e-01
2.310308015678226568e+01 1.128775059443238582e-01
2.311301457804501780e+01 1.139102274918305097e-01
2.312291289926189464e+01 1.149410060071899276e-01
2.313284694695224886e+01 1.159773148704139056e-01
2.314274489660889955e+01 1.170116551478201233e-01
2.315267857204428381e+01 1.180515262330897042e-01
2.316257615143229387e+01 1.190894036003072448e-01
2.317250945588823186e+01 1.201328124712259665e-01
2.318240666625823820e+01 1.211742028980124369e-01
2.319233960096997293e+01 1.222211257494431186e-01
2.320223644353322001e+01 1.232660058222550953e-01
2.321216900969724151e+01 1.243164194556691665e-01
2.322206548562721906e+01 1.253647663524895262e-01
2.323199768440279200e+01 1.264186481519019578e-01
2.324189379483653184e+01 1.274704396205434409e-01
2.325182562734714153e+01 1.285277675298775180e-01
2.326172137338672030e+01 1.295829818651386411e-01
2.327165284072135876e+01 1.306437343672642859e-01
2.328154822344047048e+01 1.317023503407193930e-01
2.329147932665480880e+01 1.327665064384401239e-01
2.330137434707859612e+01 1.338285034793803563e-01
2.331130508719164851e+01 1.348960427182125388e-01
2.332119974633033976e+01 1.359614005909964285e-01
2.333113012434511191e+01 1.370323028598126325e-01
2.334102442317302817e+01 1.381010018534961359e-01
2.335095444004776510e+01 1.391752476448831488e-01
2.336084837951032256e+01 1.402472685002880137e-01
2.337077803617958693e+01 1.413248387075770607e-01
2.338067161719407494e+01 1.424001626038219614e-01
2.339060091456479995e+01 1.434810385513089204e-01
2.340049413802140066e+01 1.445596470899312147e-01
2.341042307697378533e+01 1.456438105185567100e-01
2.342031594373657555e+01 1.467256857082591404e-01
2.343024452512495159e+01 1.478131187615243647e-01
2.344013703603260979e+01 1.488982430058733430e-01
2.345006526068636177e+01 1.499889282157828296e-01
2.345995741655316635e+01 1.510772842985237951e-01
2.346988528527757367e+01 1.521712045724816498e-01
2.347977708689412424e+01 1.532627756455934853e-01
2.348970460047109299e+01 1.543599142544274105e-01
2.349959604860514872e+01 1.554546838255109475e-01
2.350952320779395421e+01 1.565550243917464557e-01
2.351941430319104853e+01 1.576529763134259798e-01
2.352934110872915952e+01 1.587565027990980315e-01
2.353923185211348823e+01 1.598576212564124799e-01
2.354915830471712823e+01 1.609643179532634083e-01
2.355904869679200431e+01 1.620685874550078787e-01
2.356897479715696164e+01 1.631784389728122009e-01
2.357886483860565363e+01 1.642858443396996160e-01
2.358879058740772194e+01 1.653988355981518554e-01
2.359868027889396203e+01 1.665093619540607139e-01
2.360860567678975386e+01 1.676254781712374908e-01
2.361849501895833825e+01 1.687391109339225759e-01
2.362842006658571847e+01 1.698583376185847371e-01
2.363830906006313626e+01 1.709750624902151017e-01
2.364823375804186867e+01 1.720973854323269436e-01
2.365812240343678141e+01 1.732171883915146204e-01
2.366804675236901190e+01 1.743425936542012666e-01
2.367793505027280787e+01 1.754654609475391758e-01
2.368785905074359377e+01 1.765939348589583291e-01
2.369774700173091375e+01 1.777198529929500392e-01
2.370767065430874965e+01 1.788513821383155289e-01
2.371755825893792391e+01 1.799803378721913094e-01
2.372748156417516441e+01 1.811149090867382461e-01
2.373736882298870654e+01 1.822468894250075522e-01
2.374729178142206365e+01 1.833844897865753998e-01
2.375717869494713241e+01 1.845194819719166712e-01
2.376710130709807700e+01 1.856600987942958469e-01
2.377698787584686713e+01 1.867980903011346450e-01
2.378691014222213340e+01 1.879417111268882612e-01
2.379679636669230547e+01 1.890826896548056524e-01
2.380671828778421784e+01 1.902293022495530062e-01
2.381660416845927486e+01 1.913732557172962423e-01
2.382652574474618490e+01 1.925228480631259176e-01
2.383641128209590576e+01 1.936697646021323105e-01
2.384633251404254040e+01 1.948223248921412409e-01
2.385621770852334933e+01 1.959721928409004221e-01
2.386613859658116610e+01 1.971277094734594781e-01
2.387602344863647374e+01 1.982805173719320302e-01
2.388594399324406226e+01 1.994389789448633710e-01
2.389582850330452857e+01 2.005947155299549756e-01
2.390574870488791959e+01 2.017561108353966570e-01
2.391563287337192278e+01 2.029147650345821952e-01
2.392555273234493285e+01 2.040790830539047362e-01
2.393543655965878969e+01 2.052406439810300909e-01
2.394535607642330177e+01 2.064078738801136959e-01
2.395523956296163703e+01 2.075723308302092063e-01
2.396515873790793094e+01 2.087424619545182602e-01
2.397504188405391901e+01 2.099098043995332452e-01
2.398496071756097336e+01 2.110828262695050861e-01
2.399484352368672546e+01 2.122530438530115804e-01
2.400476201612245575e+01 2.134289461600039906e-01
2.401464448258915496e+01 2.146020286941444644e-01
2.402456263431076522e+01 2.157808012955189092e-01
2.403444476146905728e+01 2.169567387557442550e-01
2.404436257282323552e+01 2.181383716713750365e-01
2.405424436101342778e+01 2.193171541929296031e-01
2.406416183233664086e+01 2.205016376008230305e-01
2.407404328188896869e+01 2.216832554747567297e-01
2.408396041350767192e+01 2.228705797075980766e-01
2.409384152474259366e+01 2.240550233765001564e-01
2.410375831697351146e+01 2.252451789175599628e-01
2.411363909020181140e+01 2.264324389730423825e-01
2.412355554335220020e+01 2.276254164523088819e-01
2.413343597887532610e+01 2.288154836305774376e-01
2.414335209324309872e+01 2.300112738221214426e-01
2.415323219135338562e+01 2.312041390004861141e-01
2.416314796722741676e+01 2.324027328183081997e-01
2.417302772820823975e+01 2.335983870124422879e-01
2.418294316586854364e+01 2.347997755076036974e-01
2.419282258999454882e+01 2.359982098680535323e-01
2.420273768971249950e+01 2.372023842252001524e-01
2.421261677724984196e+01 2.384035900340719938e-01
2.422253153928830827e+01 2.396105415691012208e-01
2.423241029049480133e+01 2.408145102373194235e-01
2.424232471510843823e+01 2.420242303933508032e-01
2.425220313023377372e+01 2.432309534575620713e-01
2.426211721766916085e+01 2.444434338026781894e-01
2.427199529695501568e+01 2.456529029230201111e-01
2.428190904745078527e+01 2.468681351477224339e-01
2.429178679113109496e+01 2.480803421042803714e-01
2.430170020491823024e+01 2.492983180179018377e-01
2.431157761321933464e+01 2.505132547082790651e-01
2.432149069052120893e+01 2.517339662373039855e-01
2.433136776366200138e+01 2.529516246741866925e-01
2.434128050469460902e+01 2.541750638592961686e-01
2.435115724288668204e+01 2.553954361680912388e-01
2.436106964785883378e+01 2.566215951612849100e-01
2.437094605130667802e+01 2.578446735773111675e-01
2.438085812042006850e+01 2.590735446402869790e-01
2.439073418932122905e+01 2.602993215064076660e-01
2.440064592277061806e+01 2.615308970079310846e-01
2.441052165731574775e+01 2.627593647730456783e-01
2.442043305528920527e+01 2.639936371859669118e-01
2.443030845566237375e+01 2.652247884014770629e-01
2.444021951834125872e+01 2.664617503017850386e-01
2.445009458471990271e+01 2.676955776208788107e-01
2.446000531227910813e+01 2.689352216846946364e-01
2.446988004483430856e+01 2.701717178591926949e-01
2.447979043744241778e+01 2.714140368605873488e-01
2.448966483633899571e+01 2.726531947391888089e-01
2.449957489415828249e+01 2.738981815491409733e-01
2.450944895955491631e+01 2.751399940754306050e-01
2.451935868274160413e+01 2.763876416588456064e-01
2.452923241479093619e+01 2.776321018696204512e-01
2.453914180349525154e+01 2.788824032839892775e-01
2.454901520234407997e+01 2.801295043068005586e-01
2.455892425671039803e+01 2.813824527001196341e-01
2.456879732249966253e+01 2.826321877524550774e-01
2.457870604266662085e+01 2.838877763613914529e-01
2.458857877553166205e+01 2.851401387478178506e-01
2.459848716163230264e+01 2.863983608958722837e-01
2.460835956170290473e+01 2.876533440067998715e-01
2.461826761386470608e+01 2.889141931030808075e-01
2.462813968126518205e+01 2.901717904133023773e-01
2.463804739961027224e+01 2.914352599501017216e-01
2.464791913445964155e+01 2.926954650165786709e-01
2.465782651910478407e+01 2.939615485686468133e-01
2.466769792151678686e+01 2.952243550296164143e-01
2.467760497257362218e+01 2.964930462515521503e-01
2.468747604265693951e+01 2.977584478240309362e-01
2.469738276023191048e+01 2.990297404500567580e-01
2.470725349809012172e+01 3.002977309294393993e-01
2.471715988228458727e+01 3.015716187717660257e-01
2.472703028801637970e+01 3.028421920294931957e-01
2.473693633892726851e+01 3.041186689725338121e-01
2.474680641262649061e+01 3.053918189548959772e-01
2.475671213034538809e+01 3.066708789616907072e-01
2.476658187210108508e+01 3.079465996889023671e-01
2.477648725671506469e+01 3.092282367939186982e-01
2.478635666661168813e+01 3.105065223578131195e-01
2.479626171820312308e+01 3.117907306677302204e-01
2.480613079632045270e+01 3.130715752316543532e-01
2.481603551496725046e+01 3.143583489229215266e-01
2.482590426138066064e+01 3.156417467191710569e-01
2.483580864715619185e+01 3.169310800379129267e-01
2.484567706193662673e+01 3.182170253671030569e-01
2.485558111490986732e+01 3.195089126274357483e-01
2.486544919812387633e+01 3.207973998576957864e-01
2.487535291835956741e+01 3.220918354397805383e-01
2.488522067006953620e+01 3.233828590044534601e-01
2.489512405762809877e+01 3.246798373546475602e-01
2.490499147789217105e+01 3.259733917521653868e-01
2.491489453282994759e+01 3.272729073805271671e-01
2.492476162170218501e+01 3.285689871726953371e-01
2.493466434407137911e+01 3.298710346529332704e-01
2.494453110160182518e+01 3.311696344638564993e-01
2.495443349145065781e+01 3.324742084315203128e-01
2.496429991768540191e+01 3.337753229465588167e-01
2.497420197505812212e+01 3.350824180984289247e-01
2.498406807003928876e+01 3.363860420637113102e-01
2.499396979497635130e+01 3.376956531559174302e-01
2.500383555874234887e+01 3.390017813760079490e-01
2.501373695128031116e+01 3.403139032243151507e-01
2.502360238386570401e+01 3.416225305625795738e-01
2.503350344403744288e+01 3.429371580401510133e-01
2.504336854547311120e+01 3.442482794170661498e-01
2.505326927330783704e+01 3.455654074539447063e-01
2.506313404362110830e+01 3.468790178456652162e-01
2.507303443914436158e+01 3.481986414282615128e-01
2.508289887835890752e+01 3.495147358668215798e-01
2.509279894159268665e+01 3.508368500364852371e-01
2.510266304972870799e+01 3.521554236079958988e-01
2.511256278069157233e+01 3.534800234597488267e-01
2.512242655776577394e+01 3.548010713041060415e-01
2.513232595647283674e+01 3.561281519862671829e-01
2.514218940249859457e+01 3.574516692954199382e-01
2.515208846896154427e+01 3.587812260089693894e-01
2.516195158394886988e+01 3.601072080267966879e-01
2.517185031817609797e+01 3.614392360239797042e-01
2.518171310213173086e+01 3.627676780451191685e-01
2.519161150412834260e+01 3.641021726289502269e-01
2.520147395705576088e+01 3.654330699983002750e-01
2.521137202682369960e+01 3.667700265211642496e-01
2.522123414872322655e+01 3.681033746327073142e-01
2.523113188626122039e+01 3.694427884964567865e-01
2.524099367713006359e+01 3.707785827925018096e-01
2.525089108243374980e+01 3.721204494469756985e-01
2.526075254226604372e+01 3.734586854174487547e-01
2.527064961532797938e+01 3.748030003601197091e-01
2.528051074411476051e+01 3.761436735424100730e-01
2.529040748492453972e+01 3.774904323170185094e-01
2.530026828265398464e+01 3.788335382937741969e-01
2.531016469119816037e+01 3.801827364905926987e-01
2.532002515785541163e+01 3.815282708906609366e-01
2.532992123411767338e+01 3.828799041448247009e-01
2.533978136968502781e+01 3.842278626414921683e-01
2.534967711364619447e+01 3.855819266326282468e-01
2.535953691810311028e+01 3.869323049431633299e-01
2.536943232974114082e+01 3.882887953949484827e-01
2.537929180306428023e+01 3.896415892799753866e-01
2.538918688235433407e+01 3.910005019593943976e-01
2.539904602451757398e+01 3.923557072224757580e-01
2.540894077143214602e+01 3.937170379384525298e-01
2.541879958240669879e+01 3.950746504247970026e-01
2.542869399691547372e+01 3.964383950289052660e-01
2.543855247666984809e+01 3.977984106254044416e-01
2.544844655873994554e+01 3.991645650097755960e-01
2.545830470724002481e+01 4.005269796440194541e-01
2.546819845683588213e+01 4.018955397418341180e-01
2.547805627404498807e+01 4.032603493814150841e-01
2.548794969112847397e+01 4.046313111658089712e-01
2.549780717700732069e+01 4.059985118182371511e-01
2.550770026153779568e+01 4.073718713014770065e-01
2.551755741604462813e+01 4.087414590129472280e-01
2.552745016797890187e+01 4.101172122464640246e-01
2.553730699106950652e+01 4.114891831014222956e-01
2.554719941036192665e+01 4.128673261748707635e-01
2.555705590198954624e+01 4.142416762963387900e-01
2.556694798859209072e+01 4.156222053366244173e-01
2.557680414870766583e+01 4.169989308841784426e-01
2.558669590256983994e+01 4.183818420559308748e-01
2.559655173112191306e+01 4.197609392261053007e-01
2.560644315219089862e+01 4.211462287302473184e-01
2.561629864912567101e+01 4.225276937558188894e-01
2.562618973734629080e+01 4.239153578296354086e-01
2.563604490260765090e+01 4.252991869791858393e-01
2.564593565792248597e+01 4.266892218951018334e-01
2.565579049145206270e+01 4.280754114722509218e-01
2.566568091380139904e+01 4.294678135380396444e-01
2.567553541553859375e+01 4.308563598810957185e-01
2.568542550486047205e+01 4.322511254391918634e-01
2.569527967474245145e+01 4.336420249208479127e-01
2.570516943097275941e+01 4.350391503474261290e-01
2.571502326893455859e+01 4.364323993737545537e-01
2.572491269200696706e+01 4.378318810789709192e-01
2.573476619798143972e+01 4.392274760895789609e-01
2.574465528782751989e+01 4.406293105164349466e-01
2.575450846174540587e+01 4.420272479836976909e-01
2.576439721829462215e+01 4.434314316078699081e-01
2.577425006008461494e+01 4.448317080362150788e-01
2.578413848326430724e+01 4.462382373659207202e-01
2.579399099285301133e+01 4.476408492918904081e-01
2.580387908258852647e+01 4.490497208667027507e-01
2.581373125990051065e+01 4.504546648583306889e-01
2.582361901611514909e+01 4.518658752493963093e-01
2.583347086107299262e+01 4.532731479056815727e-01
2.584335828368807242e+01 4.546866937149248167e-01
2.585320979621239346e+01 4.560962916653145682e-01
2.586309688514723959e+01 4.575121695253482890e-01
2.587294806515671297e+01 4.589240894294759898e-01
2.588283482032871419e+01 4.603422960029854294e-01
2.589268566774005365e+01 4.617565345505452168e-01
2.590257208906471931e+01 4.631770665296245371e-01
2.591242260379279827e+01 4.645936204393064650e-01
2.592230869118369441e+01 4.660164745457305857e-01
2.593215887314147139e+01 4.674353405654889659e-01
2.594204462651034504e+01 4.688605135496127785e-01
2.595189447560895246e+01 4.702816884559194444e-01
2.596177989486569260e+01 4.717091770967256625e-01
2.597162941101444034e+01 4.731326576942752604e-01
2.598151449606712049e+01 4.745624587988903076e-01
2.599136367917351365e+01 4.759882419202296489e-01
2.600124842992841678e+01 4.774203523235528435e-01
2.601109727989819831e+01 4.788484348287203041e-01
2.602098169625983459e+01 4.802828513930625931e-01
2.603083021299697108e+01 4.817132301693320962e-01
2.604071429486812406e+01 4.831499497839600865e-01
2.605056247827490168e+01 4.845826217451066897e-01
2.606044622555658208e+01 4.860216413262924973e-01
2.607029407553353195e+01 4.874566034128074987e-01
2.608017748812509495e+01 4.888979199028935518e-01
2.609002500457108553e+01 4.903351690812823849e-01
2.609990808237019166e+01 4.917787794487461506e-01
2.610975526518241807e+01 4.932183127112806376e-01
2.611963800808506875e+01 4.946642139502800961e-01
2.612948485715908120e+01 4.961060283147744610e-01
2.613936726505965069e+01 4.975542174447637467e-01
2.614921378028940779e+01 4.989983099538671252e-01
2.615909585308060770e+01 5.004487840196361059e-01
2.616894203435843025e+01 5.018951517410810137e-01
2.617882377193142673e+01 5.033479078118667793e-01
2.618866961914806168e+01 5.047965478378093618e-01
2.619855102139241865e+01 5.062515830073820444e-01
2.620839653443704265e+01 5.077024924542450357e-01
2.621827760124078210e+01 5.091598038404028248e-01
2.622812278000106545e+01 5.106129798482207383e-01
2.623800351125062846e+01 5.120725645928934089e-01
2.624784835561267826e+01 5.135280043255867621e-01
2.625772875119302796e+01 5.149898595939408352e-01
2.626757326104145207e+01 5.164475602386383590e-01
2.627745332083603103e+01 5.179116832191906772e-01
2.628729749605394517e+01 5.193716419861440503e-01
2.629717721994472512e+01 5.208380298902852701e-01
2.630702106041380617e+01 5.223002440122048728e-01
2.631690044828125608e+01 5.237688940742861732e-01
2.632674395388169231e+01 5.252333608066422910e-01
2.633662300560487068e+01 5.267042702831545853e-01
2.634646617621542930e+01 5.281709869035108307e-01
2.635634489167194516e+01 5.296441530731857972e-01
2.636618772716995451e+01 5.311131168811342729e-01
2.637606610623602066e+01 5.325885370444847222e-01
2.638590860649744130e+01 5.340597453610980150e-01
2.639578664904783523e+01 5.355374168404501978e-01
2.640562881394722794e+01 5.370108670083152402e-01
2.641550651985536646e+01 5.384907871472522922e-01
2.642534834926593490e+01 5.399664765300151714e-01
2.643522571840385282e+01 5.414486426933340368e-01
2.644506721219741507e+01 5.429265686757450693e-01
2.645494424443582204e+01 5.444109782489154892e-01
2.646478540248287459e+01 5.458911382362801046e-01
2.647466209769113732e+01 5.473777886254841407e-01
2.648450291986084792e+01 5.488601800436472278e-01
2.649437927790701863e+01 5.503490686753560457e-01
2.650421976406726188e+01 5.518336889701452863e-01
2.651409578481806406e+01 5.533248132911458006e-01
2.652393593483541778e+01 5.548116599284467210e-01
2.653381161815629596e+01 5.563050174053513208e-01
2.654365143189605547e+01 5.577940878707595695e-01
2.655352677765118585e+01 5.592896759898660086e-01
2.656336625497739590e+01 5.607809677883927035e-01
2.657324126302966860e+01 5.622787840555401040e-01
2.658308040380508430e+01 5.637722947117476124e-01
2.659295507401619219e+01 5.652723366517251602e-01
2.660279387838224707e+01 5.667680618665478232e-01
2.661266821061246901e+01 5.682703270257494221e-01
2.662250667786928560e+01 5.697682680492397456e-01
2.663238067169840662e+01 5.712727558229174774e-01
2.664221880198567405e+01 5.727729083875636729e-01
2.665209245783095326e+01 5.742796126852961480e-01
2.666193025100656655e+01 5.757819743933683121e-01
2.667180356844509959e+01 5.772908946520770579e-01
2.668164102436555751e+01 5.787954631212564038e-01
2.669151400325300472e+01 5.803065969586866935e-01
2.670135112177388947e+01 5.818133698244197793e-01
2.671122376196469261e+01 5.833267148765827192e-01
2.672106054294041400e+01 5.848356897922066810e-01
2.673093284428788152e+01 5.863512437128003407e-01
2.674076928757170180e+01 5.878624183492771049e-01
2.675064124992799464e+01 5.893801788095734961e-01
2.676047735537204630e+01 5.908935508552739524e-01
2.677034897858819562e+01 5.924135155439302913e-01
2.678018474604350629e+01 5.939290827043672838e-01
2.679005602996940993e+01 5.954512493273365070e-01
2.679989145928584904e+01 5.969690093253503527e-01
2.680976240377034259e+01 5.984933756053011367e-01
2.681959749479674926e+01 6.000133261802019780e-01
2.682946809968751367e+01 6.015398898570244457e-01
2.683930285227158663e+01 6.030620287650868550e-01
2.684917311741526191e+01 6.045907875950186083e-01
2.685900753140363406e+01 6.061151126090089658e-01
2.686887745664578730e+01 6.076460643647613180e-01
2.687871153188407192e+01 6.091725732734757370e-01
2.688858111706916532e+01 6.107057157443224193e-01
2.689841485340185656e+01 6.122344063530897884e-01
2.690828409837336110e+01 6.137697373440504922e-01
2.691811749564396550e+01 6.153006074738824882e-01
2.692798640024426504e+01 6.168381248062067002e-01
2.693781945829524815e+01 6.183711722939160271e-01
2.694768802236569982e+01 6.199108738046217315e-01
2.695752074103848273e+01 6.214460965028542061e-01
2.696738896441945244e+01 6.229879800443868243e-01
2.697722134355446144e+01 6.245253758211596340e-01
2.698708922608529193e+01 6.260694392615042680e-01
2.699692126552195148e+01 6.276090060001331405e-01
2.700678880704098361e+01 6.291552472225760972e-01
2.701662050661772696e+01 6.306969828215512885e-01
2.702648770696232106e+01 6.322453997244702473e-01
2.703631906651660088e+01 6.337893020972682478e-01
2.704618592552312251e+01 6.353398925940436648e-01
2.705601694489141806e+01 6.368859596689787628e-01
2.706588346239528065e+01 6.384387216877918103e-01
2.707571414141311905e+01 6.399869514078510013e-01
2.708558031724876258e+01 6.415418828915578908e-01
2.709541065575071173e+01 6.430922732142848597e-01
2.710527648975163473e+01 6.446493721202395388e-01
2.711510648757131747e+01 6.462019210175544703e-01
2.712497197957007344e+01 6.477611853174857215e-01
2.713480163654018185e+01 6.493158907755540721e-01
2.714466678636838637e+01 6.508773184554164093e-01
2.715449610232069233e+01 6.524341784744897010e-01
2.716436090980904439e+01 6.539977675343107144e-01
2.717418988457439610e+01 6.555567801286121821e-01
2.718405434955268163e+01 6.571225285823348861e-01
2.719388298296102846e+01 6.586836917798939428e-01
2.720374710525811679e+01 6.602515976552971733e-01
2.721357539713849860e+01 6.618149094978096336e-01
2.722343917658237089e+01 6.633849708362893338e-01
2.723326712676295003e+01 6.649504293790131637e-01
2.724313056318069570e+01 6.665226442355012271e-01
2.725295817148874278e+01 6.680902475470812396e-01
2.726282126470657374e+01 6.696646139898999595e-01
2.727264853096848896e+01 6.712343601522632319e-01
2.728251128081173604e+01 6.728108762629922968e-01
2.729233820485305628e+01 6.743827633711972913e-01
2.730220061114619057e+01 6.759614272445340077e-01
2.731202719279159297e+01 6.775354534066669876e-01
2.732188925535822932e+01 6.791162631503070424e-01
2.733171549443154547e+01 6.806924264873231989e-01
2.734157721309444966e+01 6.822753802218347596e-01
2.735140310941866204e+01 6.838536788674627331e-01
2.736126448399975430e+01 6.854387747261551089e-01
2.737109003739701407e+01 6.870192068267532148e-01
2.738095106771739040e+01 6.886064429555560640e-01
2.739077627800902093e+01 6.901890066700056003e-01
2.740063696388894243e+01 6.917783812273420319e-01
2.741046183089544996e+01 6.933630747269063921e-01
2.742032217215436418e+01 6.949545858835893819e-01
2.743014669569544495e+01 6.965414073518096938e-01
2.744000669215198229e+01 6.981350532909127438e-01
2.744983087204652250e+01 6.997240009234959590e-01
2.745969052351851758e+01 7.013197798402220906e-01
2.746951435958460408e+01 7.029108518449075360e-01
2.747937366588908858e+01 7.045087619464955875e-01
2.748919715794402663e+01 7.061019565429600409e-01
2.749905611889724355e+01 7.077019960485706473e-01
2.750887926675754613e+01 7.092973114682832314e-01
2.751873788217495331e+01 7.108994786088743689e-01
2.752856068565636249e+01 7.124969130950408180e-01
2.753841895535264328e+01 7.141012061132454569e-01
2.754824141427012307e+01 7.157007579206426939e-01
2.755809933805918988e+01 7.173071750707010752e-01
2.756792145222695112e+01 7.189088424655941667e-01
2.757777902992195607e+01 7.205173820131991480e-01
2.758760079915343866e+01 7.221211632732388308e-01
2.759745803056677005e+01 7.237318234954734919e-01
2.760727945467467492e+01 7.253377169095688304e-01
2.761713633961797854e+01 7.269504960947510419e-01
2.762695741841425701e+01 7.285584999630064784e-01
2.763681395669843255e+01 7.301733964106205121e-01
2.764663468999429696e+01 7.317835090441894286e-01
2.765649088142950163e+01 7.334005210647850381e-01
2.766631126903543603e+01 7.350127407857821593e-01
2.767616711343110225e+01 7.366318667008460164e-01
2.768598715515686237e+01 7.382461918422551506e-01
2.769584265232169429e+01 7.398674299841486723e-01
2.770566234797631466e+01 7.414838588897202376e-01
2.771551749771828810e+01 7.431072076015561301e-01
2.772533684711008917e+01 7.447257386257032374e-01
2.773519164923648361e+01 7.463511962612340289e-01
2.774501065217308238e+01 7.479718277689537675e-01
2.775486510649045613e+01 7.495993926925011985e-01
2.776468376277876260e+01 7.512221230592608379e-01
2.777453786909297762e+01 7.528517936456242676e-01
2.778435617853920192e+01 7.544766212572673325e-01
2.779420993665542028e+01 7.561083958916088310e-01
2.780402789906509398e+01 7.577353191442722791e-01
2.781388130878779208e+01 7.593691962220524561e-01
2.782369892396574684e+01 7.609982135220724198e-01
2.783355198509870831e+01 7.626341914489108698e-01
2.784336925284910080e+01 7.642653012127296197e-01
2.785322196519543425e+01 7.659033784043645099e-01
2.786303888532174966e+01 7.675365790584444126e-01
2.787289124868388512e+01 7.691767539406233478e-01
2.788270782098893363e+01 7.708120439213496100e-01
2.789255983516864035e+01 7.724543149297437017e-01
2.790237605945457489e+01 7.740916926833496525e-01
2.791222772425294707e+01 7.757360582634584834e-01
2.792204360032125265e+01 7.773755222459309833e-01
2.793189491553873438e+01 7.790219808529990075e-01
2.794171044319024588e+01 7.806635295300003996e-01
2.795156140862662042e+01 7.823120796289477763e-01
2.796137658766152967e+01 7.839557114757118583e-01
2.797122720311593369e+01 7.856063515410350862e-01
2.798104203333377882e+01 7.872520650423335820e-01
2.799089229860470951e+01 7.889047935580180138e-01
2.800070677980439626e+01 7.905525872080131355e-01
2.801055669468970777e+01 7.922074026674738034e-01
2.802037082666950596e+01 7.938572749696758413e-01
2.803022039096642004e+01 7.955141758756376635e-01
2.804003417352396355e+01 7.971661253428404814e-01
2.804988338702906958e+01 7.988251102073121723e-01
2.805969681996137766e+01 8.004791353614572058e-01
2.806954568247063975e+01 8.021402027056138140e-01
2.807935876557410637e+01 8.037963020777648682e-01
2.808920727688287400e+01 8.054594504318783876e-01
2.809902000995327498e+01 8.071176225621230493e-01
2.810886816985627590e+01 8.087828504654841488e-01
2.811868055268877953e+01 8.104430939028705039e-01
2.812852836098013753e+01 8.121103999037150301e-01
2.813834039336930815e+01 8.137727132061487456e-01
2.814818784984253242e+01 8.154420958615885562e-01
2.815799953158232682e+01 8.171064775957874726e-01
2.816784663603032612e+01 8.187779354717219515e-01
2.817765796691410429e+01 8.204443842131288189e-01
2.818750471912919409e+01 8.221179158841935841e-01
2.819731569894972267e+01 8.237864302169100039e-01
2.820716209872362157e+01 8.254620342663645527e-01
2.821697272727307748e+01 8.271326127830663788e-01
2.822681877439691434e+01 8.288102878027829856e-01
2.823662905146689184e+01 8.304829291046570416e-01
2.824647474573121286e+01 8.321626736949876424e-01
2.825628467111272357e+01 8.338373763916778758e-01
2.826613001230748523e+01 8.355191891614185407e-01
2.827593958579096167e+01 8.371959518709183312e-01
2.828578457370555554e+01 8.388798314372383214e-01
2.829559379508085826e+01 8.405586527858724954e-01
2.830543842950409683e+01 8.422445977742438750e-01
2.831524729856052147e+01 8.439254763965419182e-01
2.832509157928064525e+01 8.456134854406563983e-01
2.833490009580691193e+01 8.472964199793407980e-01
2.834474402261160009e+01 8.489864917210684370e-01
2.835455218639588182e+01 8.506714808269528749e-01
2.836439575907225574e+01 8.523636139162460434e-01
2.837420356990215708e+01 8.540506562481877673e-01
2.838404678823676974e+01 8.557448493430528380e-01
2.839385424589934814e+01 8.574339435678738353e-01
2.840369710967820893e+01 8.591301953342702635e-01
2.841350421395996761e+01 8.608213401267065246e-01
2.842334672296853171e+01 8.625196492385143188e-01
2.843315347365542678e+01 8.642128432811509997e-01
2.844299562767860579e+01 8.659132084200684698e-01
2.845280202455605334e+01 8.676084504032670619e-01
2.846264382337820820e+01 8.693108702588043801e-01
2.847244986623108787e+01 8.710081588806432018e-01
2.848229130963605016e+01 8.727126321500044970e-01
2.849209699824870157e+01 8.744119661162288448e-01
2.850193808601975931e+01 8.761184915042851129e-01
2.851174342017599272e+01 8.778198695282439790e-01
2.852158415209590459e+01 8.795284457474588091e-01
2.853138913157900092e+01 8.812318665500231685e-01
2.854122950742999620e+01 8.829424923204127751e-01
2.855103413202270701e+01 8.846479546299618191e-01
2.856087415158649279e+01 8.863606286789894595e-01
2.857067842107105093e+01 8.880681312313013498e-01
2.858051808412880845e+01 8.897828522938744378e-01
2.859032199828693166e+01 8.914923938320954422e-01
2.860016130461932349e+01 8.932091606504841685e-01
2.860996486323221077e+01 8.949207399250840300e-01
2.861980381261939144e+01 8.966395512488508635e-01
2.862960701546773024e+01 8.983531670175295414e-01
2.863944560768932490e+01 9.000740216035043595e-01
2.864924845455329461e+01 9.017896726311604993e-01
2.865908668938843817e+01 9.035125692433432221e-01
2.866888918004770659e+01 9.052302543020352976e-01
2.867872705727501881e+01 9.069551917115653561e-01
2.868852919150875991e+01 9.086749095804088627e-01
2.869836671090635605e+01 9.104018865655434389e-01
2.870816848849323932e+01 9.121236360306953506e-01
2.871800564983873727e+01 9.138526513766911386e-01
2.872780707055694194e+01 9.155764312312878461e-01
2.873764387362746575e+01 9.173074837303850648e-01
2.874744493725467009e+01 9.190332927744833125e-01
2.875728138182685001e+01 9.207663812258306546e-01
2.876708208814023848e+01 9.224942182663743440e-01
2.877691817399020735e+01 9.242293414760104353e-01
2.878671852276648835e+01 9.259592053267491352e-01
2.879655424966989585e+01 9.276963621075220434e-01
2.880635424068528394e+01 9.294282515889710217e-01
2.881618960841729304e+01 9.311674407605117221e-01
2.882598924144752672e+01 9.329013546999158635e-01
2.883582424978281722e+01 9.346425750885516415e-01
2.884562352460315537e+01 9.363785123198153926e-01
2.885545817331593454e+01 9.381217627585578533e-01
2.886525708970115289e+01 9.398597221222145803e-01
2.887509137856514485e+01 9.416050014506819332e-01
2.888488993628955726e+01 9.433449817938240889e-01
2.889472386507801360e+01 9.450922888582110604e-01
2.890452206391545076e+01 9.468342890344589868e-01
2.891435563240115059e+01 9.485836226874743149e-01
2.892415347212498489e+01 9.503276415569191782e-01
2.893398668008024543e+01 9.520790006577493081e-01
2.894378416046337676e+01 9.538250370869101324e-01
2.895361700766003921e+01 9.555784205011733645e-01
2.896341412847491270e+01 9.573264733629360812e-01
2.897324661468436346e+01 9.590818799626171787e-01
2.898304337570295175e+01 9.608319481362140868e-01
2.899287550069611186e+01 9.625893767996364092e-01
2.900267190168994702e+01 9.643414591705791183e-01
2.901250366523728275e+01 9.661009087823408947e-01
2.902229970597742437e+01 9.678550042423893496e-01
2.903213110784894369e+01 9.696164736933493566e-01
2.904192678810601080e+01 9.713725811404386734e-01
2.905175782807127050e+01 9.731360693276338569e-01
2.906155314761542385e+01 9.748941876658762107e-01
2.907138382544352950e+01 9.766596934925013684e-01
2.908117878404448575e+01 9.784198216320966202e-01
2.909100909950409530e+01 9.801873440074462263e-01
2.910080369693113056e+01 9.819494808646715978e-01
2.911063364979045431e+01 9.837190187041069400e-01
2.912042788581238995e+01 9.854831632012471809e-01
2.913025747583919767e+01 9.872547154261607227e-01
2.914005135022442872e+01 9.890208664914719172e-01
2.914988057718604608e+01 9.907944320292203511e-01
2.915967408970251640e+01 9.925625885969165951e-01
2.916950295336583210e+01 9.943381663807929760e-01
2.917929610378105565e+01 9.961083273909575597e-01
2.918912460391252139e+01 9.978859163601506710e-01
2.919766118190819526e+01 9.994306913770956147e-01
2.920080614438956346e+01 1.000000000000000000e+00




==> anc/pdinhom_continuum_L15_413_redline.txt.txt <==
0.000000000000000000e+00 6.979714744221964251e-01
9.987954562051724883e-03 6.979456986207778213e-01
1.993963635305700741e-02 6.978687365737351600e-01
2.992689408862741693e-02 6.977400117761226594e-01
3.987725326377773716e-02 6.975604249888218700e-01
4.986265094928044039e-02 6.973286308937959310e-01
5.981062420720215794e-02 6.970462513906320323e-01
6.979309035729863719e-02 6.967111709701941935e-01
7.973760467850141143e-02 6.963257340249594529e-01
8.971605584007476264e-02 6.958870526688317737e-01
9.965602404764981048e-02 6.953981957482686660e-01
1.096293602846154652e-01 6.948555000057153874e-01
1.195636764738179786e-01 6.942627613174925383e-01
1.295307766971822150e-01 6.936155372366504812e-01
1.394583114883956587e-01 6.929183538693330924e-01
1.494180285859108004e-01 6.921659849217158822e-01
1.593376241540190863e-01 6.913636905640823116e-01
1.692887798704887370e-01 6.905054551378199124e-01
1.791992446999191857e-01 6.895972773591807492e-01
1.891406242151085770e-01 6.886323458019382171e-01
1.990407275253330277e-01 6.876174028731327770e-01
2.089710736713884520e-01 6.865448340620111667e-01
2.188595394521455906e-01 6.854221312930890431e-01
2.287775465062742153e-01 6.842408687048883165e-01
2.386530470948381999e-01 6.830092942693620772e-01
2.485573540758708455e-01 6.817181615227095870e-01
2.584185032012594196e-01 6.803764817396792397e-01
2.683076865894826746e-01 6.789741775716482408e-01
2.781530317982335854e-01 6.775210316058248861e-01
2.880255975882937691e-01 6.760061242486857802e-01
2.978536119561410733e-01 6.744400181918210890e-01
3.077079869397594258e-01 6.728109391037371267e-01
3.175170599593846732e-01 6.711302393894161833e-01
3.273515821207464982e-01 6.693852762935913470e-01
3.371400096408457281e-01 6.675882023980688196e-01
3.469529175303767143e-01 6.657254915787080840e-01
3.567188906025497430e-01 6.638101079534549642e-01
3.665083115344784925e-01 6.618276257511517269e-01
3.762499040026188735e-01 6.597918329280194616e-01
3.860138408986657499e-01 6.576873863762092709e-01
3.957289955406481652e-01 6.555289111855496786e-01
4.054653122134977417e-01 6.533001277212167057e-01
4.151518252137407217e-01 6.510165125542629605e-01
4.248582298521483835e-01 6.486608287386407268e-01
4.345137333496077447e-01 6.462494197902947102e-01
4.441877599275381727e-01 6.437640689693754359e-01
4.538097023403557806e-01 6.412220033897196858e-01
4.634486896277777435e-01 6.386040022286703088e-01
4.730343134083941914e-01 6.359281941213522638e-01
4.826353812074362648e-01 6.331743279486173881e-01
4.921816976224991924e-01 6.303614531531059884e-01
5.017417197902928061e-01 6.274682600606286131e-01
5.112454802539007082e-01 6.245147396748047530e-01
5.207610539991892606e-01 6.214784933336228168e-01
5.302187174066580466e-01 6.183804759450830524e-01
5.396861282629762391e-01 6.151971671264082620e-01
5.490938236822193730e-01 6.119505097597500720e-01
5.585090054583714547e-01 6.086158265819362478e-01
5.678624894277773949e-01 6.052160744113228574e-01
5.772209783240879188e-01 6.017253813994825062e-01
5.865155858840157554e-01 5.981677463469954326e-01
5.958124678300923405e-01 5.945160624694481033e-01
6.050430562762162401e-01 5.907954009084637192e-01
6.142729064004530670e-01 5.869773768776898049e-01
6.234337905953385439e-01 5.830881668068618184e-01
6.325906035742508982e-01 5.790980620976593496e-01
6.416754814852944078e-01 5.750343803429506240e-01
6.507525913533098727e-01 5.708660406225712913e-01
6.597544583178862609e-01 5.666215409094387256e-01
6.687444461489393532e-01 5.622683768986125319e-01
6.776554962069729626e-01 5.578362700187202705e-01
6.865500839326922344e-01 5.532912392562134851e-01
6.953615964411602457e-01 5.486642770789835755e-01
7.041515249762680950e-01 5.439198706792204296e-01
7.128537346712149336e-01 5.390903364748976800e-01
7.215286245287915179e-01 5.341385738020895113e-01
7.301105732957429151e-01 5.290982823072244434e-01
7.386587660806112066e-01 5.239307176080626460e-01
7.471081350380808228e-01 5.186710295412455540e-01
7.555165147331250886e-01 5.132787760445696179e-01
7.638194359953113244e-01 5.077906334555953860e-01
7.720732300145931593e-01 5.021644123545261351e-01
7.802140789154282663e-01 4.964384033181408196e-01
7.882966407781051288e-01 4.905686274386033552e-01
7.962578117804107736e-01 4.845950912470106675e-01
8.041503903956902510e-01 4.784719960971140496e-01
8.119120638609975682e-01 4.722411831937464166e-01
8.195935693859368598e-01 4.658550213606274526e-01
8.271334825189764484e-01 4.593573256010271555e-01
8.345802662982987341e-01 4.526986437615156955e-01
8.418735106968742166e-01 4.459249276366752945e-01
8.490591877565171197e-01 4.389849480061492337e-01
8.560780689122576836e-01 4.319269831523616099e-01
8.629734265806882076e-01 4.246981115615184321e-01
8.696874379077256245e-01 4.173491553249737973e-01
8.762604935338896839e-01 4.098256338853379366e-01
8.826364786225194825e-01 4.021811549598068858e-01
8.888527717604116640e-01 3.943598649348305507e-01
8.948553710863418331e-01 3.864184131384382770e-01
9.006785968628484573e-01 3.782998088296935513e-01
9.062710931193531660e-01 3.700639916052356759e-01
9.116641954063636755e-01 3.616531049608101567e-01
9.168098740072916364e-01 3.531305836099771223e-01
9.217367059131675866e-01 3.444379815972924974e-01
9.264008183982261890e-01 3.356423368753253533e-01
9.308284266147306418e-01 3.266848476207862007e-01
9.349807684519538808e-01 3.176361014430835183e-01
9.388822540850534359e-01 3.084370722377181573e-01
9.425002382460647699e-01 2.991616185335355116e-01
9.458579937033724239e-01 2.897504638003237654e-01
9.489299348692207259e-01 2.802801947293777629e-01
9.517388878629539084e-01 2.706910711868367736e-01
9.542670589070605391e-01 2.610616131272366358e-01
9.565374333841099030e-01 2.513312356183087792e-01
9.585403838163703005e-01 2.415794236175114462e-01
9.602994761711504124e-01 2.317442733116071574e-01
9.618131548133858066e-01 2.219052320284770063e-01
9.631057332627999124e-01 2.119986267592816331e-01
9.641831037891712697e-01 2.021029978318698295e-01
9.650701933478296191e-01 1.921526024203525640e-01
9.652257047508951970e-01 1.901631039961708958e-01


==> anc/pdinhom_continuum_L4_677_greenlines.txt <==
9.442958105535009805e-01 0.000000000000000000e+00
9.439490828423570123e-01 9.987954562051724883e-03
9.429674513559477278e-01 1.991171959029887362e-02
9.415068812545465127e-01 2.980394381090518963e-02
9.397103103099878618e-01 3.959842083549976188e-02
9.376481873613989881e-01 4.937476104190944431e-02
9.353906097399273811e-01 5.906939445614579204e-02
9.329609008176094065e-01 6.875878330298679231e-02
9.304067612202300275e-01 7.837827366958559361e-02
9.277339831909665602e-01 8.800263634458879713e-02
9.249822002011428568e-01 9.756691652848342722e-02
9.221491826499919053e-01 1.071449519780622583e-01
9.192711951528580450e-01 1.166717445320288316e-01
9.163418303605065374e-01 1.262205607524843065e-01
9.133956089207818652e-01 1.357263415762100800e-01
9.104236699332121097e-01 1.452619098829194821e-01
9.074591729382662786e-01 1.547619642814363483e-01
9.044915854441644143e-01 1.642988781047630131e-01
9.015525471770623467e-01 1.738068571956060404e-01
8.986301989021967529e-01 1.833577700464404103e-01
8.957543003600954012e-01 1.928850928060178993e-01
8.929118273746441403e-01 2.024601479323179243e-01
8.917599073950600586e-01 2.063931224867627257e-01
8.894862741330848976e-01 2.142576311006185175e-01
8.867632713711067760e-01 2.238767850408535098e-01
8.841031539460245670e-01 2.335159274246877414e-01
8.829137409733891495e-01 2.379124246355003025e-01
8.826735821007691829e-01 2.388070775394482148e-01
8.821950682412004197e-01 2.405968314685276721e-01
8.819757927919079643e-01 2.414202105363122408e-01
8.818426838932171830e-01 2.419210399982872073e-01
8.815770367155570941e-01 2.429228455327922531e-01
8.814365222140402301e-01 2.434539985151744634e-01
8.813659172404527675e-01 2.437212173858065711e-01
8.812248705923424463e-01 2.442556976015066161e-01
8.811444621367197083e-01 2.445607920798298363e-01
8.811079309092662015e-01 2.446994981625615351e-01
8.810349125747533039e-01 2.449769218608216226e-01
8.809927796038177217e-01 2.451371094812817564e-01
8.809741510809045995e-01 2.452079597176311798e-01
8.809369055685408734e-01 2.453496632116620169e-01
8.809155767538988657e-01 2.454308385084185695e-01
8.809061508742589419e-01 2.454667189850757159e-01
8.808873020679164334e-01 2.455384807127228564e-01
8.808765505095399462e-01 2.455794216648077011e-01
8.808718255750127568e-01 2.455974153092097823e-01
8.808623765259522287e-01 2.456334028131585689e-01
8.808570264286939011e-01 2.456537807442808197e-01
8.808546157479089089e-01 2.456629633240653698e-01
8.808497945190534306e-01 2.456813285184531459e-01
8.808473298708209276e-01 2.456907172549258889e-01
8.808459814270978017e-01 2.456958542313961713e-01
8.808432845771574371e-01 2.457061281941788078e-01
8.808426529276038863e-01 2.457085342627273461e-01
8.808373208859345826e-01 2.457288485341364570e-01

5.037235313411756898e+00 0.000000000000000000e+00
5.047214106278183898e+00 4.316811208628202972e-04
5.056030217494729584e+00 8.679660434187033832e-04
5.066004424174412435e+00 1.392759687231214568e-03
5.075986315953309180e+00 1.942495788449167529e-03
5.085958065629643698e+00 2.511564490772301688e-03
5.095937843475173423e+00 3.098162691372889719e-03
5.105907703188202973e+00 3.699296128725447323e-03
5.115885745015318342e+00 4.314634601532033736e-03
5.125853986241454052e+00 4.941979499872615512e-03
5.135830498368076036e+00 5.581601473262806819e-03
5.145797283555431534e+00 6.231640518729928031e-03
5.155772397666833484e+00 6.892685355768909082e-03
5.165737835624792496e+00 7.563044452180076906e-03
5.175711643298552822e+00 8.243502996797406543e-03
5.185675812004376439e+00 8.932460020960606220e-03
5.195648380501518560e+00 9.630835357185478160e-03
5.205611338409548594e+00 1.033707797651756133e-02
5.215582719026540914e+00 1.105220717738733711e-02
5.225544511375191270e+00 1.177469870434986500e-02
5.235514744313716662e+00 1.250564960439606507e-02
5.245475406944646757e+00 1.324354830160441587e-02
5.255444524358228620e+00 1.398955532505236597e-02
5.265404086174919840e+00 1.474216277350225320e-02
5.275372114180139071e+00 1.550258481645395460e-02
5.285330598807562730e+00 1.626931125252383328e-02
5.295297558869155985e+00 1.704360282761343756e-02
5.305254985817513536e+00 1.782394295709486057e-02
5.315220895735520479e+00 1.861163372391097526e-02
5.325177281242018168e+00 1.940514930406572400e-02
5.335142155875567838e+00 2.020582912271884010e-02
5.345097513529299071e+00 2.101213608247648121e-02
5.355061365340067603e+00 2.182544383197807317e-02
5.365015706556254038e+00 2.264420253113246656e-02
5.374978546024986592e+00 2.346981756771669356e-02
5.384931880411688354e+00 2.430072528748237343e-02
5.394893716363004188e+00 2.513836080248183641e-02
5.404846052009454560e+00 2.598114585732711965e-02
5.414806891869139882e+00 2.683054362929889955e-02
5.424758235575638743e+00 2.768496068279756306e-02
5.434718085577156188e+00 2.854588687452426152e-02
5.444668443040811212e+00 2.941171316309623349e-02
5.454627308393077634e+00 3.028395491341892912e-02
5.464576684360364922e+00 3.116098715750952389e-02
5.474534569384657878e+00 3.204434979717486059e-02
5.484482967773160134e+00 3.293240170355778845e-02
5.494439876020790869e+00 3.382670640259403949e-02
5.504387300028645846e+00 3.472560649524601001e-02
5.514343234371316349e+00 3.563068838955643636e-02
5.524289686561246526e+00 3.654027827937216671e-02
5.534244649275011696e+00 3.745598480415064657e-02
5.544190131649305187e+00 3.837611768246617511e-02
5.554144124482037981e+00 3.930230720182444765e-02
5.564088638545591436e+00 4.023284656711700880e-02
5.574041662775428563e+00 4.116938719452243461e-02
5.583985209589808818e+00 4.211020576117479458e-02
5.593937266075339920e+00 4.305697434633790760e-02
5.603879846305425794e+00 4.400795310361461238e-02
5.613830935529113830e+00 4.496483435639564430e-02
5.623772549483470939e+00 4.592586175340596794e-02
5.633722671589372233e+00 4.689274748251201497e-02
5.643663319255489697e+00 4.786371871740779937e-02
5.653612474082153838e+00 4.884050716592022723e-02
5.663552155157171697e+00 4.982132356477140395e-02
5.673500342266573071e+00 5.080791882632414158e-02
5.683439056184400151e+00 5.179848729580745215e-02
5.693386274887328291e+00 5.279479880103273709e-02
5.703324020842496012e+00 5.379503134591835656e-02
5.713270270221030955e+00 5.480097340782359022e-02
5.723207047189815988e+00 5.581078670333141506e-02
5.733152326117297193e+00 5.682627811326057543e-02
5.743088132876543739e+00 5.784559312408758813e-02
5.753032440035266148e+00 5.887055679248210521e-02
5.762967275179089910e+00 5.989929843352750222e-02
5.772910609076246757e+00 6.093366106728550363e-02
5.782844471031062916e+00 6.197175789885719238e-02
5.792786830012754962e+00 6.301544971462152978e-02
5.802719717050647041e+00 6.406283366978063332e-02
5.812661099314797575e+00 6.511578813270131605e-02
5.822593009565658839e+00 6.617239427043461464e-02
5.832533413173501380e+00 6.723454785998417282e-02
5.842464344635862616e+00 6.830031414342886686e-02
5.852403767522125655e+00 6.937160614324069940e-02
5.862333718073036160e+00 7.044647323787010806e-02
5.872272158055450220e+00 7.152684554245361537e-02
5.882201125459384450e+00 7.261075663327325180e-02
5.892138580247120672e+00 7.370015357400662437e-02
5.902066562164041130e+00 7.479305419942958166e-02
5.912003029365475726e+00 7.589142238514935690e-02
5.921930023358213724e+00 7.699326028503440666e-02
5.931865500487919718e+00 7.810054845722934347e-02
5.941791504028883786e+00 7.921127343415841626e-02
5.951725988514043664e+00 8.032743233411579475e-02
5.961650998991332884e+00 8.144699612644640263e-02
5.971584488177620997e+00 8.257197837331672896e-02
5.981508502900605428e+00 8.370033453882591568e-02
5.991440994057532166e+00 8.483409451794078626e-02
6.001364010262012272e+00 8.597119832638799863e-02
6.011295500587846341e+00 8.711369208634431316e-02
6.021217515440760337e+00 8.825950042081950886e-02
6.031148002067043379e+00 8.941068557863778021e-02
6.041069012670774896e+00 9.056515684469151894e-02
6.050998492666462170e+00 9.172499249836645052e-02
6.060918496062805971e+00 9.288808654000597909e-02
6.070846966438128156e+00 9.405653318720443024e-02
6.080765959611971638e+00 9.522821120896210467e-02
6.090693417321916492e+00 9.640523067242419419e-02
6.100611397204678710e+00 9.758545516673761133e-02
6.110537839152246242e+00 9.877101052470783904e-02
6.120454802624889723e+00 9.995974520595678203e-02
6.130380225664148419e+00 1.011538007271971379e-01
6.140296169560174988e+00 1.023510104685665528e-01
6.150220570498994732e+00 1.035535315527100070e-01
6.160135491607072744e+00 1.047591823286806861e-01
6.170058867209719189e+00 1.059701354501248749e-01
6.179972762276175757e+00 1.071841942824116045e-01
6.189895109265703077e+00 1.084035469381489092e-01
6.199807974996817350e+00 1.096259818454231871e-01
6.209729290057306450e+00 1.108537025061671344e-01
6.219641123121460780e+00 1.120844824568666825e-01
6.229561402900058553e+00 1.133205405217062312e-01
6.239472199929704921e+00 1.145596353902133407e-01
6.249391441038560480e+00 1.158040011438490335e-01
6.259301198632093666e+00 1.170513816690878922e-01
6.269219397650132919e+00 1.183040262419997185e-01
6.279128112373597581e+00 1.195596639889035251e-01
6.289045265848183242e+00 1.208205593199022376e-01
6.298952934236887735e+00 1.220844266431165420e-01
6.308869038685370079e+00 1.233535454442265672e-01
6.318775657245385702e+00 1.246256154540083955e-01
6.328690709156573391e+00 1.259029311771933390e-01
6.338596274366090633e+00 1.271831777077381542e-01
6.348510270201577654e+00 1.284686645140189210e-01
6.358414778512283760e+00 1.297570620927195606e-01
6.368327714707688436e+00 1.310506948230622803e-01
6.378231162545932698e+00 1.323472186425508068e-01
6.388143035512131362e+00 1.336489727898826085e-01
6.398045419280063761e+00 1.349535986812729071e-01
6.407956225404257466e+00 1.362634503647063289e-01
6.417857541530215926e+00 1.375761543991236291e-01
6.427767277127665047e+00 1.388940807123944243e-01
6.437667521869805398e+00 1.402148406693302374e-01
6.447576183382010662e+00 1.415408181653908248e-01
6.457475353125659900e+00 1.428696112719736455e-01
6.467382936825448070e+00 1.442036181792958338e-01
6.477281027885849696e+00 1.455404225810630059e-01
6.487187530075447128e+00 1.468824372905670195e-01
6.497084538748490345e+00 1.482272316583277683e-01
6.506989955710990259e+00 1.495772330769516156e-01
6.516885878273886767e+00 1.509299965871410132e-01
6.526790206273997086e+00 1.522879641191331457e-01
6.536685038985894813e+00 1.536486764364687063e-01
6.546588274270649599e+00 1.550145899655878678e-01
6.556482013373424955e+00 1.563832312249780476e-01
6.566384152172825672e+00 1.577570710978314639e-01
6.576276793891608463e+00 1.591336218888298459e-01
6.586177832419272349e+00 1.605153688986251936e-01
6.596069372963098587e+00 1.618998102494472180e-01
6.605969307416816427e+00 1.632894456210047807e-01
6.615859742979209202e+00 1.646817589835967988e-01
6.625758569541456033e+00 1.660792643591086637e-01
6.635647896300909565e+00 1.674794315953661017e-01
6.645545611139400677e+00 1.688847890203416802e-01
6.655433825259891911e+00 1.702927923885924899e-01
6.665330424528032260e+00 1.717059842989650253e-01
6.675217522159464067e+00 1.731218064413467539e-01
6.685113001996824345e+00 1.745428156508222750e-01
6.694998979275501583e+00 1.759664395808041015e-01
6.704893335808216115e+00 1.773952492691211746e-01
6.714778188857217778e+00 1.788266583601757220e-01
6.724671418198377104e+00 1.802632520617957756e-01
6.734555143127943566e+00 1.817024300362786726e-01
6.744447241378010993e+00 1.831467916292358611e-01
6.754329834285925038e+00 1.845937225476772248e-01
6.764220797533033291e+00 1.860458362435882251e-01
6.774102254504951404e+00 1.875005044946077559e-01
6.783992078825233030e+00 1.889603548287722423e-01
6.793872395934972275e+00 1.904227451196512655e-01
6.803761077392953993e+00 1.918903169409910681e-01
6.813640250702841072e+00 1.933604142880576415e-01
6.823527785351589436e+00 1.948356927510423720e-01
6.833405810912724476e+00 1.963134824709494852e-01
6.843292194794244665e+00 1.977964530260634957e-01
6.853169068646719708e+00 1.992819207275903504e-01
6.863054297792140268e+00 2.007725691135080481e-01
6.872930015965343031e+00 2.022657006890618003e-01
6.882814086395207198e+00 2.037640129243330211e-01
6.892688644908052886e+00 2.052647945421814391e-01
6.902571552632457141e+00 2.067707569181729266e-01
6.912444947493542102e+00 2.082791750153679400e-01
6.922326688512439929e+00 2.097927740883224479e-01
6.932198915720334753e+00 2.113088153629597010e-01
6.942079486023675194e+00 2.128300379473547221e-01
6.951950541567010866e+00 2.143536893523696474e-01
6.961829937134969448e+00 2.158825225138621406e-01
6.971699816992716237e+00 2.174137712497742625e-01
6.981578033795809546e+00 2.189502022991058061e-01
6.991446733937388025e+00 2.204890358080188462e-01
7.001323767936638021e+00 2.220330522947461804e-01
7.011191284322077166e+00 2.235794582542421360e-01
7.021067131469244771e+00 2.251310479602403880e-01
7.030933460049314299e+00 2.266850142775905241e-01
7.040808116286954466e+00 2.282441652118084585e-01
7.050673253003357566e+00 2.298056800179710535e-01
7.060546714264959611e+00 2.313723804108616944e-01
7.070410655050373805e+00 2.329414320555607543e-01
7.080282917260530162e+00 2.345156703534183318e-01
7.090145658038829346e+00 2.360922473992833337e-01
7.100016717113270204e+00 2.376740122596106564e-01
7.109878253799511327e+00 2.392581034778954452e-01
7.119748105645313352e+00 2.408473837638087645e-01
7.129608434145932705e+00 2.424389781289331691e-01
7.139477074661493283e+00 2.440357629051398136e-01
7.149336190874363339e+00 2.456348495902333784e-01
7.159203615949600419e+00 2.472391281177616362e-01
7.169061515764100889e+00 2.488456964902476809e-01
7.178927721280476959e+00 2.504574582223801360e-01
7.188784400577578282e+00 2.520714978396022543e-01
7.198649382408189190e+00 2.536907324174905165e-01
7.208504837060584869e+00 2.553122330221336278e-01
7.218368591070202456e+00 2.569389302708527389e-01
7.228222816942271756e+00 2.585678817875287083e-01
7.238085338987454875e+00 2.602020317117943460e-01
7.247938331935414702e+00 2.618384242425694786e-01
7.257799617864534092e+00 2.634800170230814920e-01
7.267651373736432774e+00 2.651238408440623751e-01
7.277511419389726122e+00 2.667728668337632780e-01
7.287361934025526011e+00 2.684241123912396998e-01
7.297220735235158351e+00 2.700805621116489919e-01
7.307070004466768687e+00 2.717392200186275475e-01
7.316927557056849274e+00 2.734030841565028846e-01
7.326775576708167037e+00 2.750691451892990358e-01
7.336631876494805304e+00 2.767404145931653958e-01
7.346478642381743640e+00 2.784138696881159891e-01
7.356333685173103376e+00 2.800925353648840432e-01
7.366179193103619127e+00 2.817733756151813429e-01
7.376032974699906930e+00 2.834594287272427238e-01
7.385877220474042382e+00 2.851476453797411326e-01
7.395729736674427457e+00 2.868410772017030430e-01
7.405572716077426954e+00 2.885366616942011131e-01
7.415423962652537782e+00 2.902374637703419302e-01
7.425265671482458529e+00 2.919404075677719534e-01
7.435115644215684938e+00 2.936485714687915860e-01
7.444956078242010555e+00 2.953588663018417160e-01
7.454804772902005716e+00 2.970743837820076783e-01
7.464643927893290787e+00 2.987920214832539001e-01
7.474491340240807524e+00 3.005148844382258821e-01
7.484329211957729378e+00 3.022398569800510693e-01
7.494175337745732079e+00 3.039700574436063341e-01
7.504011921941164509e+00 3.057023569352578796e-01
7.513856756914703006e+00 3.074398870775070791e-01
7.523692049333636334e+00 3.091795057630709609e-01
7.533535589229970242e+00 3.109243578872949998e-01
7.543369585609544181e+00 3.126712881430903646e-01
7.553211826158057640e+00 3.144234546838449718e-01
7.563044522227635014e+00 3.161776890156595687e-01
7.572885459149844678e+00 3.179371625363925924e-01
7.582716850630872862e+00 3.196986935779559391e-01
7.592556479640449218e+00 3.214654667686061562e-01
7.602386562246548962e+00 3.232342872788319110e-01
7.612224879049280801e+00 3.250083529538001503e-01
7.622053648486175170e+00 3.267844558149866074e-01
7.631890648779971364e+00 3.285658069109461121e-01
7.641718100745521269e+00 3.303491851264250823e-01
7.651553780220389456e+00 3.321378147003091197e-01
7.661379910404535920e+00 3.339284613926511991e-01
7.671214264742589606e+00 3.357243626195166586e-01
7.681039068827351990e+00 3.375222710284886962e-01
7.690872093702738610e+00 3.393254371998894459e-01
7.700695567362243921e+00 3.411306006802641844e-01
7.710527258441132403e+00 3.429410252023052941e-01
7.720349397341493614e+00 3.447534372225730670e-01
7.730179750282141882e+00 3.465711136136016557e-01
7.740000550081498787e+00 3.483907677537882996e-01
7.749829560534110762e+00 3.502156896432406241e-01
7.759649016882627315e+00 3.520425795930491319e-01
7.769476680489399989e+00 3.538747407193221228e-01
7.779294789029163049e+00 3.557088602768121999e-01
7.789121101424210991e+00 3.575482544858430978e-01
7.798937857789296935e+00 3.593895975552654498e-01
7.808762814598660285e+00 3.612362187986826734e-01
7.818578214414984906e+00 3.630847793894942943e-01
7.828401811256600062e+00 3.649386217230026763e-01
7.838215850141973640e+00 3.667943939478246484e-01
7.848038082625649281e+00 3.686554515296111001e-01
7.857850756189755259e+00 3.705184296026365898e-01
7.867671619917040893e+00 3.723866966923733979e-01
7.877482923761329303e+00 3.742568749282513818e-01
7.887302414325627176e+00 3.761323458848292445e-01
7.897112344043344834e+00 3.780097186968611744e-01
7.906930457029766046e+00 3.798923879775207291e-01
7.916739008205875727e+00 3.817769498764643776e-01
7.926555739191252670e+00 3.836668120351293121e-01
7.936362907402435773e+00 3.855585576276023829e-01
7.946178251955265281e+00 3.874556073136132817e-01
7.955984032769836567e+00 3.893545313009824094e-01
7.965797986450233736e+00 3.912587632577730901e-01
7.975602375428151092e+00 3.931648604345730491e-01
7.985414933787819081e+00 3.950762694983260270e-01
7.995217926480597370e+00 3.969895347512161221e-01
8.005029085062808747e+00 3.989081158494774404e-01
8.014830677013462079e+00 4.008285441560535678e-01
8.024640431352981551e+00 4.027542923066528280e-01
8.034440618096073905e+00 4.046818787337311263e-01
8.044248963719102363e+00 4.066147890436482837e-01
8.054047740780585940e+00 4.085495287467040271e-01
8.063854673204797763e+00 4.104895964104567363e-01
8.073652036102073382e+00 4.124314846319011574e-01
8.083457550836413930e+00 4.143787049312037118e-01
8.093253495078190696e+00 4.163277369997105404e-01
8.103057587623032632e+00 4.182821053013052182e-01
8.112852108709349253e+00 4.202382766303708883e-01
8.122654774556259838e+00 4.221997883858721323e-01
8.132447867978436662e+00 4.241630944727302066e-01
8.142249102610220390e+00 4.261317452170787501e-01
8.152040763850715521e+00 4.281021816421162751e-01
8.161840562741417671e+00 4.300779669922940029e-01
8.171630787273901575e+00 4.320555294173968885e-01
8.181429145888611032e+00 4.340384450721159748e-01
8.191217929177872392e+00 4.360231292398443759e-01
8.201014842972783825e+00 4.380131709779986893e-01
8.210802180474647827e+00 4.400049727108131248e-01
8.220597644896981748e+00 4.420021363906126988e-01
8.230383532058255014e+00 4.440010515898878407e-01
8.240177542546236467e+00 4.460053331477835115e-01
8.249961974804723042e+00 4.480113577924992319e-01
8.259754526787444817e+00 4.500227532426600563e-01
8.269537499571853800e+00 4.520358833887426209e-01
8.279328588469299532e+00 4.540543888217500879e-01
8.289110097199158034e+00 4.560746206012570303e-01
8.298899718422118710e+00 4.581002321833598234e-01
8.308679758507745206e+00 4.601275618035055026e-01
8.318467907457790744e+00 4.621602757756159696e-01
8.328246474300286195e+00 4.641946995176883251e-01
8.338033146369660642e+00 4.662345121947734095e-01
8.347810235360766384e+00 4.682760264136723305e-01
8.357595425932389688e+00 4.703229341836426824e-01
8.367371032454478552e+00 4.723715353068806411e-01
8.377154736901875509e+00 4.744255346298275056e-01
8.386928856327941162e+00 4.764812191564326005e-01
8.396711070015106415e+00 4.785423065642165352e-01
8.406483697708603486e+00 4.806050710644883539e-01
8.416264415990086789e+00 4.826732431592787309e-01
8.426035547304955742e+00 4.847430842735982459e-01
8.435814765525696757e+00 4.868183377275843715e-01
8.445584395806308819e+00 4.888952521656401151e-01
8.455362109301582052e+00 4.909775837203141369e-01
8.465130233882588229e+00 4.930615682607997763e-01
8.474906437978052764e+00 4.951509747256463978e-01
8.484673052184437125e+00 4.972420262150034076e-01
8.494447742195925244e+00 4.993385044675462403e-01
8.504212841342917883e+00 5.014366198193808133e-01
8.513986012576468809e+00 5.035401668040162537e-01
8.523749591969407291e+00 5.056453429987629589e-01
8.533521239721219231e+00 5.077559557260258316e-01
8.543283294655568127e+00 5.098681898099141074e-01
8.553053414211909455e+00 5.119858653559049566e-01
8.562813939973224819e+00 5.141051544401362694e-01
8.572582526610327491e+00 5.162298899460997514e-01
8.582341518474105868e+00 5.183562312066418709e-01
8.592108567458200952e+00 5.204880238778528678e-01
8.601866020689906023e+00 5.226214145543619516e-01
8.611631527277069154e+00 5.247602616599011949e-01
8.621387437132014497e+00 5.269006990553725123e-01
8.631151396568174761e+00 5.290465979272107599e-01
8.640905758291454575e+00 5.311940794073632954e-01
8.650668165812318122e+00 5.333470274397760225e-01
8.660420974638814329e+00 5.355015504321654074e-01
8.670181825469779113e+00 5.376615450812672892e-01
8.679933076624022803e+00 5.398231070749853755e-01
8.689692365980118183e+00 5.419901458581054543e-01
8.699442054676277181e+00 5.441587444030187015e-01
8.709199777762137273e+00 5.463328248979607560e-01
8.718947899203959295e+00 5.485084576040639703e-01
8.728704051213146187e+00 5.506895774512956532e-01
8.738450600593854034e+00 5.528722419883836947e-01
8.748205176711135067e+00 5.550603988799852617e-01
8.757950149213359126e+00 5.572500929770711764e-01
8.767703144611100896e+00 5.594452846720441297e-01
8.777446535406856043e+00 5.616420061166483846e-01
8.787197945247372743e+00 5.638442304295896434e-01
8.796939749498001504e+00 5.660479770671951183e-01
8.806689568932835499e+00 5.682572318707005410e-01
8.816429781788894360e+00 5.704680016044239022e-01
8.826178005958968953e+00 5.726842848275937037e-01
8.835916622560137768e+00 5.749020756177899427e-01
8.845663246595101725e+00 5.771253852483290148e-01
8.855400262070292072e+00 5.793501951113332327e-01
8.865145281089256812e+00 5.815805291915323583e-01
8.874880690556384621e+00 5.838123561998737054e-01
8.884624099667345121e+00 5.860497128283634893e-01
8.894357898233312909e+00 5.882885551100802690e-01
8.904099692533169019e+00 5.905329324409704927e-01
8.913831875293768192e+00 5.927787881792508928e-01
8.923572049868342404e+00 5.950301844212910751e-01
8.933302611908212398e+00 5.972830518539139488e-01
8.943041161832139707e+00 5.995414652702252267e-01
8.952770098224775097e+00 6.018013426887763861e-01
8.962507018561369776e+00 6.040667715966823170e-01
8.972234324368894676e+00 6.063336573467735802e-01
8.981969610170239093e+00 6.086061001166825912e-01
8.991695280443515514e+00 6.108799925967850486e-01
9.001428926750222104e+00 6.131594476524638848e-01
9.011152956528656333e+00 6.154403453139913882e-01
9.020884958369929763e+00 6.177268111316192023e-01
9.030607342681456373e+00 6.200147124782917629e-01
9.040337695074988744e+00 6.223081875861612433e-01
9.050058428936024413e+00 6.246030911734908875e-01
9.059787126887886899e+00 6.269035741517718918e-01
9.069506205303204283e+00 6.292054785868963496e-01
9.079233243807838249e+00 6.315129680669819834e-01
9.088950661770555328e+00 6.338218720080178725e-01
9.098676035810676410e+00 6.361363666722322785e-01
9.108391788302158787e+00 6.384522688279821168e-01
9.118115492848692938e+00 6.407737674091652513e-01
9.127829574838488114e+00 6.430966665387396475e-01
9.137551604850518316e+00 6.454251678198057451e-01
9.147264011296327268e+00 6.477550627320584065e-01
9.156984361720979848e+00 6.500905655457804855e-01
9.166695087568525580e+00 6.524274550991947530e-01
9.176413753340968427e+00 6.547699583275586876e-01
9.186122793523956886e+00 6.571138414297353902e-01
9.195839769567298205e+00 6.594633440036954397e-01
9.205547119007386314e+00 6.618142196108354192e-01
9.215262400232575146e+00 6.641707205100941813e-01
9.224968053839226911e+00 6.665285876269588794e-01
9.234681635145060241e+00 6.688920858792644086e-01
9.244385587815564520e+00 6.712569435584471167e-01
9.254097464088529179e+00 6.736274382396216787e-01
9.263799710707854018e+00 6.759992855815156743e-01
9.273509876822137343e+00 6.783767758147675186e-01
9.283210412262890898e+00 6.807556119670825634e-01
9.292918863080283032e+00 6.831400969227995335e-01
9.302617682202686922e+00 6.855259210800745961e-01
9.312324412572465349e+00 6.879173999756337254e-01
9.322021510224207219e+00 6.903102113791785843e-01
9.331726514983147425e+00 6.927086834783207081e-01
9.341421885999366737e+00 6.951084814156917036e-01
9.351125159971619638e+00 6.975139460283835691e-01
9.360818799174818849e+00 6.999207298331175942e-01
9.370520337171859282e+00 7.023331863151719423e-01
9.380212239371841676e+00 7.047469553664499342e-01
9.389912036192390232e+00 7.071664031192143041e-01
9.399602196186181757e+00 7.095871568415488273e-01
9.409300246616140839e+00 7.120135953115888094e-01
9.418988659187915502e+00 7.144413331745637086e-01
9.428684958000312477e+00 7.168747618532972377e-01
9.438371617921363921e+00 7.193094833710610425e-01
9.448066159876228554e+00 7.217499017946460427e-01
9.457751061904817291e+00 7.241916065259500490e-01
9.467443841749192401e+00 7.266390142746650405e-01
9.477126980630579567e+00 7.290877018221719741e-01
9.486817993098364710e+00 7.315420985204729165e-01
9.496499363564643303e+00 7.339977685308136657e-01
9.506188603376594770e+00 7.364591538467329945e-01
9.515868200146664790e+00 7.389218060100546381e-01
9.525555662010299685e+00 7.413901796550439460e-01
9.535233479789827271e+00 7.438598137046009695e-01
9.544919158399311598e+00 7.463351754333940047e-01
9.554595191880592253e+00 7.488117911455325348e-01
9.564279081916739145e+00 7.512941407555767670e-01
9.573953325778655099e+00 7.537777379493265650e-01
9.583635421908821783e+00 7.562670752806543994e-01
9.593307870816810023e+00 7.587576538173236296e-01
9.602988167694787691e+00 7.612539787524214008e-01
9.612658816300696074e+00 7.637515385355916342e-01
9.622337308566709879e+00 7.662548509988504897e-01
9.632006151508763381e+00 7.687593919739733606e-01
9.641682833789362306e+00 7.712696919315641386e-01
9.651349865692107954e+00 7.737812140856196175e-01
9.661024732600074216e+00 7.762985015453307547e-01
9.670689948074278064e+00 7.788170049067015821e-01
9.680362994208586258e+00 7.813412799175429857e-01
9.690026387851185419e+00 7.838667645556672836e-01
9.699697607796906595e+00 7.863980272077036870e-01
9.709359174190899111e+00 7.889304932329602726e-01
9.719028562519163472e+00 7.914687436569360912e-01
9.728688296233569233e+00 7.940081912202696657e-01
9.738355847501457774e+00 7.965534295874925341e-01
9.748013743091236805e+00 7.990998588802060709e-01
9.757679451841717366e+00 8.016520854022642917e-01
9.767335503847691669e+00 8.042054966557942164e-01
9.776999364609551435e+00 8.067647115843166183e-01
9.786653567558339262e+00 8.093251050699693527e-01
9.796315574846106600e+00 8.118913086963907011e-01
9.805967923250042517e+00 8.144586847251434891e-01
9.815628071563914148e+00 8.170318773804740031e-01
9.825278559920977983e+00 8.196062363027176723e-01
9.834936843746742596e+00 8.221864183573182050e-01
9.844585466540470620e+00 8.247677605626949626e-01
9.854241880349450255e+00 8.273549324259952265e-01
9.863888632048912086e+00 8.299432583429791066e-01
9.873543170297839566e+00 8.325374204634545805e-01
9.883188045357478302e+00 8.351327305594584693e-01
9.892840702488506111e+00 8.377338834240741772e-01
9.902483695348145432e+00 8.403361782049243445e-01
9.912134465788684068e+00 8.429443223392516504e-01
9.921775570873412775e+00 8.455536023491261322e-01
9.931424449036107660e+00 8.481687383169448369e-01
9.941063660756206843e+00 8.507850041381455064e-01
9.950710641038847726e+00 8.534071325412715403e-01
9.960347953789732145e+00 8.560303847939568778e-01
9.969993030575169612e+00 8.586595062720933091e-01
9.979628438737279339e+00 8.612897456142093455e-01
9.989271606393378633e+00 8.639258608446015453e-01
9.998905104332132865e+00 8.665630879715492396e-01
1.000854635721166908e+01 8.692061976689152702e-01
1.001817793927737377e+01 8.718504133134326040e-01
1.002781727171797854e+01 8.745005182296738955e-01
1.003744693224579088e+01 8.771517231614680554e-01
1.004708433856982275e+01 8.798088240856610787e-01
1.005671207187960547e+01 8.824670191114785123e-01
1.006634754639415164e+01 8.851311168694085962e-01
1.007597334679043577e+01 8.877963028327060524e-01
1.008560688378719661e+01 8.904673982868041016e-01
1.009523074555912636e+01 8.931395760674776252e-01
1.010486233931431244e+01 8.958176701167324119e-01
1.011448425673554219e+01 8.984968406310118727e-01
1.012411390150982449e+01 9.011819342106893727e-01
1.013373386883840332e+01 9.038680984110980532e-01
1.014336155887687241e+01 9.065601924924243660e-01
1.015297957035524945e+01 9.092533513673145551e-01
1.016260529988726091e+01 9.119524469575664982e-01
1.017222134974216274e+01 9.146526015310877389e-01
1.018184511298129991e+01 9.173586996732737697e-01
1.019145919542362755e+01 9.200658510052889261e-01
1.020108098656764639e+01 9.227789527778932355e-01
1.021069309579244155e+01 9.254931019636465361e-01
1.022031290902315703e+01 9.282132084805859717e-01
1.022992303920949908e+01 9.309343566506018686e-01
1.023954086869271585e+01 9.336614690610035572e-01
1.024914901400365785e+01 9.363896173809023171e-01
1.025876485388909032e+01 9.391237368689467901e-01
1.026837100847157025e+01 9.418588865392802933e-01
1.027798485289276975e+01 9.446000143240238511e-01
1.028758901087753053e+01 9.473421665801157188e-01
1.029720085395180185e+01 9.500903039153320018e-01
1.030680300945332029e+01 9.528394600270980730e-01
1.031641284528164171e+01 9.555946082011224085e-01
1.032601299239803971e+01 9.583507694729355153e-01
1.033562081506498309e+01 9.611129298084841732e-01
1.034521894787795482e+01 9.638760975789897323e-01
1.035482475145161096e+01 9.666452714330214802e-01
1.036442086402633755e+01 9.694154470749976049e-01
1.037402464255822565e+01 9.721916358385538359e-01
1.038361872894330062e+01 9.749688207587489108e-01
1.039322047646829361e+01 9.777520258567965472e-01
1.040281253069563050e+01 9.805362214957864531e-01
1.041241224123188047e+01 9.833264443870561866e-01
1.042200225731671637e+01 9.861176522188443982e-01
1.043159992486555510e+01 9.889148943957285498e-01
1.044118789680608650e+01 9.917131159285400566e-01
1.045078351535196681e+01 9.945173789168643141e-01
1.046036943712967826e+01 9.973226156915980800e-01
1.046934110220430014e+01 9.999515451010626554e-01
1.046950635592259360e+01 1.000000000000000000e+00


1.191518606578223283e+00 0.000000000000000000e+00
1.181738162668352965e+00 2.026954158232788499e-03
1.172072442275445159e+00 4.427968254412979407e-03
1.162437163967755982e+00 7.069692070388095342e-03
1.152893649834773271e+00 9.898565641032157705e-03
1.143371487611930970e+00 1.291911216076616943e-02
1.133940323380000503e+00 1.610114391832270092e-02
1.124533553638553007e+00 1.946324950902300621e-02
1.115221698292926833e+00 2.297889689104275560e-02
1.105940223000066558e+00 2.667280532791978589e-02
1.096759692974792477e+00 3.051844231823776926e-02
1.087617351410984590e+00 3.454456574210602177e-02
1.078583506191987285e+00 3.872338953348695295e-02
1.069597176493046531e+00 4.308690881924977928e-02
1.060728228796318229e+00 4.760547207694283689e-02
1.051917557687172211e+00 5.231393176904331616e-02
1.043234431471350643e+00 5.718038499599346208e-02
1.034621768048749502e+00 6.224232964216714487e-02
1.026148078758608806e+00 6.746532148581677046e-02
1.017758483224657784e+00 7.288936680794005918e-02
1.009520564841050794e+00 7.847724062735003669e-02
1.001381849781900035e+00 8.427135808274242856e-02
9.934088117154613595e-01 9.023151327066426808e-02
9.855516246565479976e-01 9.640246017150903846e-02
9.778754808969385426e-01 1.027408655818623506e-01
9.703335206338404850e-01 1.092938041538488447e-01
9.629895557305049314e-01 1.160147666284528645e-01
9.558001836390007666e-01 1.229532315788790658e-01
9.488279221737097036e-01 1.300596087195939887e-01
9.420336219112875886e-01 1.373859815379347982e-01
9.354788653817847077e-01 1.448798634680145969e-01
9.291298939578693794e-01 1.525961175936893510e-01
9.230478601796898719e-01 1.604793669085793906e-01
9.172056168566923295e-01 1.685870373194424676e-01
9.116640381387123293e-01 1.768602627074007949e-01
9.064032505494820091e-01 1.853580086888314271e-01
9.014828345685758082e-01 1.940164518648158087e-01
8.968894470594689361e-01 2.028941891472711700e-01
8.926784391756633630e-01 2.119204299834783756e-01
8.888402827913195470e-01 2.211512419327810453e-01
8.883290692388979837e-01 2.224722638936586783e-01
8.873325307672573770e-01 2.251206672361850958e-01
8.854396534112486394e-01 2.304533557473991412e-01
8.848309873436854822e-01 2.322644959127020681e-01
8.836605400992958437e-01 2.359013185716988814e-01
8.835556523583413258e-01 2.362380174490790741e-01
8.833475419775734805e-01 2.369117114160597948e-01
8.829377675369409761e-01 2.382609795417116871e-01
8.826525652896619611e-01 2.392187310550810964e-01
8.825209303576060371e-01 2.396661790085848343e-01
8.822604883138936982e-01 2.405618885292923059e-01
8.820548263584910842e-01 2.412793203420607324e-01
8.819492464003894083e-01 2.416512104521942317e-01
8.817400479240851130e-01 2.423954870078306734e-01
8.816330514529091555e-01 2.427800552139375567e-01
8.815447780411487244e-01 2.430993654003105464e-01
8.813696663325850666e-01 2.437383695704688491e-01
8.813306461062371255e-01 2.438817883003200349e-01
8.812528956321573625e-01 2.441686988557636440e-01
8.812294602470517324e-01 2.442554789641983026e-01
8.811826959307736962e-01 2.444290644239643928e-01
8.810895900740912667e-01 2.447763474878416057e-01
8.810801190426322815e-01 2.448118009086742153e-01
8.810611946753191814e-01 2.448827121200303214e-01
8.810234170800569364e-01 2.450245506680852337e-01
8.810231332230021861e-01 2.450256178598280710e-01
8.810225655355273799e-01 2.450277522073764369e-01


==> anc/pdinhom_continuum_L4_677_redline.txt <==
0.000000000000000000e+00 6.450928140930297650e-01
9.987954562051724883e-03 6.450649252701512459e-01
1.993960810724328819e-02 6.449816528983728370e-01
2.992674685510297167e-02 6.448423698418270789e-01
3.987685178190955582e-02 6.446480452073790612e-01
4.986181227004366640e-02 6.443972154706512079e-01
5.980912246450880571e-02 6.440916257186682925e-01
6.979064812243142291e-02 6.437289742268771375e-01
7.973390413280383171e-02 6.433117837315753818e-01
8.971072195364364343e-02 6.428369114786696148e-01
9.964864486924755738e-02 6.423076602734545393e-01
1.096194591699483356e-01 6.417200424525292268e-01
1.195507442884321675e-01 6.410781440692436828e-01
1.295142302199559503e-01 6.403771275994475376e-01
1.394375404287759301e-01 6.396218662965460489e-01
1.493923371614397366e-01 6.388066667271393717e-01
1.593062959559859992e-01 6.379371940827196497e-01
1.692509994584635302e-01 6.370068918423706927e-01
1.791541835121966963e-01 6.360222226816806268e-01
1.890873388353696283e-01 6.349757586440705204e-01
1.989782700284376260e-01 6.338747662632472357e-01
2.088983629949892618e-01 6.327109365858650802e-01
2.187754997973280768e-01 6.314923472315875363e-01
2.286809479863727845e-01 6.302097974228256794e-01
2.385426760779119082e-01 6.288721839768420807e-01
2.484318189792411868e-01 6.274694021369917607e-01
2.582764409739726763e-01 6.260111769480398713e-01
2.681475291694589980e-01 6.244864861255947641e-01
2.779732532915595855e-01 6.229058929269221112e-01
2.878244364999222871e-01 6.212574425199144379e-01
2.976293640369523930e-01 6.195525473593672672e-01
3.074586778335641757e-01 6.177783034873713941e-01
3.172407891646503719e-01 6.159469845900626961e-01
3.270461401581428729e-01 6.140447193533317138e-01
3.368032791228535161e-01 6.120846558307612151e-01
3.465824283344133838e-01 6.100519353637772202e-01
3.563122846691082479e-01 6.079605946745165745e-01
3.660628288183279122e-01 6.057947658969073945e-01
3.757629183405105100e-01 6.035693899573681964e-01
3.854822686904987306e-01 6.012675659166558662e-01
3.951499108563704121e-01 5.989051557550438831e-01
4.048352692105041117e-01 5.964641994530699431e-01
4.144675616051374245e-01 5.939614982977646784e-01
4.241158929757599672e-01 5.913780048924714983e-01
4.337096822170019572e-01 5.887314795887320651e-01
4.433176835993931642e-01 5.860017568639664942e-01
4.528695320418766324e-01 5.832075775165690423e-01
4.624335966252900998e-01 5.803276245292947610e-01
4.719397441405638327e-01 5.773816422903377266e-01
4.814559201655132514e-01 5.743471261247112825e-01
4.909122401414180437e-01 5.712448490738412099e-01
5.003761834681980103e-01 5.680510796721282007e-01
5.097781320148409012e-01 5.647876467882058105e-01
5.191850512984591548e-01 5.614295498923617123e-01
5.285276084649197514e-01 5.579997031939476493e-01
5.378722016342774026e-01 5.544717915320839241e-01
5.471498032284658475e-01 5.508698465857606585e-01
5.564261837384001375e-01 5.471661895815118637e-01
5.656326420997886961e-01 5.433860047542536931e-01
5.748342531681914780e-01 5.395001972577104787e-01
5.839626649740328190e-01 5.355351423526527599e-01
5.930821797329679512e-01 5.314602732038037347e-01
6.021248186273763237e-01 5.273031984913664205e-01
6.111540238233978961e-01 5.230318201817836243e-01
6.201022153689725869e-01 5.186750273801047362e-01
6.290318759647077762e-01 5.141991287170928349e-01
6.378758521573784090e-01 5.096343462335198859e-01
6.466955539668415298e-01 5.049453308184359557e-01
6.554242843922866157e-01 5.001636966273870222e-01
6.641222518059252122e-01 4.952523712199028982e-01
6.727232485612345547e-01 4.902444282321530289e-01
6.812861346232436111e-01 4.851010068036779033e-01
6.897452285535450311e-01 4.798567175952694330e-01
6.981578753793450387e-01 4.744708492321794702e-01
7.064589622834309690e-01 4.689796397142949047e-01
7.147041314041124860e-01 4.633404716496460907e-01
7.228288890883087792e-01 4.575913168046523150e-01
7.308869643527375892e-01 4.516876078878069856e-01
7.388145454519561284e-01 4.456691771838426352e-01
7.466632164230987412e-01 4.394894820496583199e-01
7.543699287371685713e-01 4.331903674876312338e-01
7.619838712585131901e-01 4.267233173545628144e-01
7.694428683119499679e-01 4.201323728695154913e-01
7.767934525940065615e-01 4.133670845263682225e-01
7.839744738410068248e-01 4.064739104992207697e-01
7.910295507031009921e-01 3.994005589208752260e-01
7.978987748552937020e-01 3.921961674536907361e-01
8.046226189559330111e-01 3.848067563405015434e-01
8.111427259925956257e-01 3.772844474056847863e-01
8.174962506364814585e-01 3.695738002892711704e-01
8.236268261921518841e-01 3.617302592174654330e-01
8.295682232390115818e-01 3.536972237877633041e-01
8.352666756467480580e-01 3.455338082176626635e-01
8.407526643843595826e-01 3.371826095276447277e-01
8.459758429428824167e-01 3.287067213684146116e-01
8.509637111297637668e-01 3.200483108527886200e-01
8.556703864246124613e-01 3.112746465827341824e-01
8.601209430293991209e-01 3.023277822244277990e-01
8.642752030467457658e-01 2.932791431314235586e-01
8.681566053469161881e-01 2.840708359859431265e-01
8.717320145731302095e-01 2.747781084265190077e-01
8.750241802938324431e-01 2.653430462598228012e-01
8.780082676269305164e-01 2.558440039743242744e-01
8.807072934275100851e-01 2.462226874059787185e-01
8.808373208859304748e-01 2.457288485341364570e-01


==> anc/pdinhom_continuum_L7_477_greenlines.txt <==
9.656005365731903378e-01 0.000000000000000000e+00
9.652673951526167251e-01 9.987954562051724883e-03
9.644031593091977328e-01 1.991651005984271250e-02
9.632061264360446406e-01 2.983803586100937030e-02
9.617918809889093312e-01 3.969142435843033001e-02
9.602092385051224088e-01 4.955457819858517798e-02
9.585072820664489734e-01 5.936063245612001327e-02
9.567006123382308935e-01 6.918433905273463358e-02
9.548229740086294770e-01 7.895777049760918653e-02
9.528778015364062215e-01 8.875467669589301445e-02
9.508938231268705410e-01 9.850687035582922357e-02
9.488699038898142923e-01 1.082876732472623921e-01
9.468329337874048512e-01 1.180288461694640745e-01
9.447798239898724804e-01 1.278035101774756266e-01
9.427366137018928782e-01 1.375433542287435307e-01
9.406993633252913600e-01 1.473213414420948553e-01
9.386932860334280537e-01 1.570689313628912398e-01
9.367139675269836596e-01 1.668588619938941864e-01
9.347853528292047187e-01 1.766221443451447826e-01
9.329025795464751525e-01 1.864311860856993353e-01
9.326199469862787028e-01 1.879318235505667289e-01
9.320597819668047235e-01 1.909303156353968633e-01
9.309582302597315673e-01 1.969289386746201354e-01
9.292092490213574862e-01 2.067742099696639468e-01
9.284828816333171586e-01 2.109974118647478802e-01
9.280740863116284656e-01 2.134133528890088949e-01
9.277923068087180480e-01 2.150960965497230593e-01
9.272359497859703481e-01 2.184627735779216262e-01
9.271252278626325172e-01 2.191400878102815752e-01
9.270794634939610868e-01 2.194207713244626379e-01
9.269881401989366054e-01 2.199821711713719763e-01
9.268063183514163583e-01 2.211051046876226500e-01
9.267918189197495993e-01 2.211949556349593893e-01
9.267848241823296584e-01 2.212383170182202763e-01
9.267708396807233795e-01 2.213250405804442489e-01
9.267646916733192075e-01 2.213631805334261571e-01
9.267605795862835505e-01 2.213886944444250771e-01
9.267523572205478288e-01 2.214397225569106065e-01
9.267460917941231502e-01 2.214786159186548364e-01
9.267399715604065502e-01 2.215166157755575349e-01
9.267370576903537494e-01 2.215347108887451011e-01
9.267343476779402733e-01 2.215515412332791367e-01
9.267289284262686389e-01 2.215852020468302985e-01
9.267284385988421302e-01 2.215882431787779827e-01
9.267284103582689170e-01 2.215884191975319162e-01
9.267248012260125289e-01 2.216108416746442045e-01
1.091670251607360642e+00 0.000000000000000000e+00
1.087681933056763750e+00 1.749595418195582820e-03
1.079999516767604195e+00 5.815075082339935496e-03
1.071448207881430914e+00 1.093252754546445403e-02
1.063122648113341784e+00 1.640042511586261437e-02
1.055001394088241229e+00 2.216352372476453753e-02
1.047075902150250482e+00 2.819130780346621595e-02
1.039343310476327886e+00 3.446373319533388435e-02
1.031803646921201967e+00 4.096626213757732088e-02
1.024458640309632740e+00 4.768756212254043891e-02
1.017285535350490600e+00 5.464382163753429833e-02
1.010339806240815763e+00 6.177665884496010701e-02
1.003575223777410264e+00 6.913059196218916680e-02
9.970452925525038479e-01 7.664582512630668809e-02
9.907076117985391672e-01 8.437064848226856484e-02
9.846133159004756275e-01 9.224327803299868511e-02
9.787238855605268073e-01 1.003151097090000388e-01
9.730880360218245873e-01 1.085222693560511237e-01
9.676716413173065412e-01 1.169189933209973942e-01
9.625214592301428729e-01 1.254395252765562185e-01
9.576089262440921068e-01 1.341409293483817045e-01
9.529798673334066716e-01 1.429558415636221214e-01
9.486129161510040708e-01 1.519439831932361817e-01
9.445538878530370663e-01 1.610361507217761279e-01
9.407897062632180063e-01 1.702937707440815573e-01
9.373656589900963843e-01 1.796445886710180406e-01
9.342762038014303938e-01 1.891498188682922132e-01
9.332795508271780616e-01 1.925074887803554236e-01
9.314265698202313093e-01 1.992556794679838095e-01
9.307219262205587151e-01 2.020344616491653034e-01
9.301016641171488963e-01 2.045998938599337402e-01
9.289444716413014502e-01 2.097492703106370870e-01
9.288697972672299574e-01 2.101005750060936650e-01
9.287220604153402226e-01 2.108033058523642589e-01
9.284332133861782355e-01 2.122083929229576782e-01
9.283621523289201649e-01 2.125607258881732908e-01
9.282217814606923412e-01 2.132648616943291220e-01
9.279474538468787115e-01 2.146739709735792090e-01
9.277922724325970982e-01 2.154917431849439069e-01
9.274904837432343951e-01 2.171288827490478468e-01
9.274511887466985183e-01 2.173468941787063680e-01
9.273732101396303662e-01 2.177830187613009338e-01
9.272197068978484946e-01 2.186556389156661950e-01
9.272144699976240245e-01 2.186857500715535252e-01
9.272040086338390052e-01 2.187459698745077008e-01
9.271831328968020980e-01 2.188664153079320218e-01
9.271415680610685106e-01 2.191073373554120185e-01
9.271005287907732040e-01 2.193466826266364800e-01
9.270801479373498299e-01 2.194660968933074274e-01
9.270699878033664687e-01 2.195257645998865415e-01
9.270649147570150239e-01 2.195555917917372257e-01
9.270547801053713455e-01 2.196152481168348325e-01
9.270345565759954276e-01 2.197345685071754040e-01
9.269942926898058211e-01 2.199732400448077552e-01
9.269144982142256683e-01 2.204507045168345170e-01
9.269135681758142731e-01 2.204563052508092258e-01
9.269117085114211285e-01 2.204675067330753857e-01
9.269079908017536784e-01 2.204899099393283490e-01
9.269005618439057903e-01 2.205347174105463381e-01
9.268857297691928121e-01 2.206243366305766507e-01
9.268813645077946806e-01 2.206507534825253025e-01
9.268789638174139700e-01 2.206652894590738490e-01
9.268777412331290488e-01 2.206726942710075523e-01
9.268752967703250967e-01 2.206875040113317477e-01
9.268704106679181987e-01 2.207171239574120813e-01
9.268606497570334168e-01 2.207763657081430742e-01
9.268411731199776016e-01 2.208948566186250961e-01
9.268250047263906222e-01 2.209935081686600078e-01
9.268167443619795831e-01 2.210440100935144869e-01
9.268123043172857844e-01 2.210711839136528523e-01
9.268100826345331278e-01 2.210847884660354645e-01
9.268056417356768106e-01 2.211119974477518957e-01
9.267967695122231175e-01 2.211664167109185508e-01
9.267885490387155478e-01 2.212169099380820181e-01
9.267721409282378975e-01 2.213179017078206190e-01
9.267693964171280774e-01 2.213348211977005930e-01
9.267639110831420446e-01 2.213686607655138416e-01
9.267610725404764604e-01 2.213861842467561014e-01
9.267553994114967608e-01 2.214212318395314960e-01
9.267518003231055568e-01 2.214434837244915466e-01
9.267446085235783171e-01 2.214879885250490010e-01
9.267426802158127419e-01 2.214999306030158155e-01
9.267388254371665690e-01 2.215238150551038787e-01
9.267379576825638399e-01 2.215291938655159221e-01
9.267362225460238356e-01 2.215399515462586066e-01
9.267327537635415835e-01 2.215614671480652387e-01
9.267324822624206648e-01 2.215631517051235289e-01

1.091670251607360642e+00 0.000000000000000000e+00
1.087681933056763750e+00 1.749595418195582820e-03
1.079999516767604195e+00 5.815075082339935496e-03
1.071448207881430914e+00 1.093252754546445403e-02
1.063122648113341784e+00 1.640042511586261437e-02
1.055001394088241229e+00 2.216352372476453753e-02
1.047075902150250482e+00 2.819130780346621595e-02
1.039343310476327886e+00 3.446373319533388435e-02
1.031803646921201967e+00 4.096626213757732088e-02
1.024458640309632740e+00 4.768756212254043891e-02
1.017285535350490600e+00 5.464382163753429833e-02
1.010339806240815763e+00 6.177665884496010701e-02
1.003575223777410264e+00 6.913059196218916680e-02
9.970452925525038479e-01 7.664582512630668809e-02
9.907076117985391672e-01 8.437064848226856484e-02
9.846133159004756275e-01 9.224327803299868511e-02
9.787238855605268073e-01 1.003151097090000388e-01
9.730880360218245873e-01 1.085222693560511237e-01
9.676716413173065412e-01 1.169189933209973942e-01
9.625214592301428729e-01 1.254395252765562185e-01
9.576089262440921068e-01 1.341409293483817045e-01
9.529798673334066716e-01 1.429558415636221214e-01
9.486129161510040708e-01 1.519439831932361817e-01
9.445538878530370663e-01 1.610361507217761279e-01
9.407897062632180063e-01 1.702937707440815573e-01
9.373656589900963843e-01 1.796445886710180406e-01
9.342762038014303938e-01 1.891498188682922132e-01
9.332795508271780616e-01 1.925074887803554236e-01
9.314265698202313093e-01 1.992556794679838095e-01
9.307219262205587151e-01 2.020344616491653034e-01
9.301016641171488963e-01 2.045998938599337402e-01
9.289444716413014502e-01 2.097492703106370870e-01
9.288697972672299574e-01 2.101005750060936650e-01
9.287220604153402226e-01 2.108033058523642589e-01
9.284332133861782355e-01 2.122083929229576782e-01
9.283621523289201649e-01 2.125607258881732908e-01
9.282217814606923412e-01 2.132648616943291220e-01
9.279474538468787115e-01 2.146739709735792090e-01
9.277922724325970982e-01 2.154917431849439069e-01
9.274904837432343951e-01 2.171288827490478468e-01
9.274511887466985183e-01 2.173468941787063680e-01
9.273732101396303662e-01 2.177830187613009338e-01
9.272197068978484946e-01 2.186556389156661950e-01
9.272144699976240245e-01 2.186857500715535252e-01
9.272040086338390052e-01 2.187459698745077008e-01
9.271831328968020980e-01 2.188664153079320218e-01
9.271415680610685106e-01 2.191073373554120185e-01
9.271005287907732040e-01 2.193466826266364800e-01
9.270801479373498299e-01 2.194660968933074274e-01
9.270699878033664687e-01 2.195257645998865415e-01
9.270649147570150239e-01 2.195555917917372257e-01
9.270547801053713455e-01 2.196152481168348325e-01
9.270345565759954276e-01 2.197345685071754040e-01
9.269942926898058211e-01 2.199732400448077552e-01
9.269144982142256683e-01 2.204507045168345170e-01
9.269135681758142731e-01 2.204563052508092258e-01
9.269117085114211285e-01 2.204675067330753857e-01
9.269079908017536784e-01 2.204899099393283490e-01
9.269005618439057903e-01 2.205347174105463381e-01
9.268857297691928121e-01 2.206243366305766507e-01
9.268813645077946806e-01 2.206507534825253025e-01
9.268789638174139700e-01 2.206652894590738490e-01
9.268777412331290488e-01 2.206726942710075523e-01
9.268752967703250967e-01 2.206875040113317477e-01
9.268704106679181987e-01 2.207171239574120813e-01
9.268606497570334168e-01 2.207763657081430742e-01
9.268411731199776016e-01 2.208948566186250961e-01
9.268250047263906222e-01 2.209935081686600078e-01
9.268167443619795831e-01 2.210440100935144869e-01
9.268123043172857844e-01 2.210711839136528523e-01
9.268100826345331278e-01 2.210847884660354645e-01
9.268056417356768106e-01 2.211119974477518957e-01
9.267967695122231175e-01 2.211664167109185508e-01
9.267885490387155478e-01 2.212169099380820181e-01
9.267721409282378975e-01 2.213179017078206190e-01
9.267693964171280774e-01 2.213348211977005930e-01
9.267639110831420446e-01 2.213686607655138416e-01
9.267610725404764604e-01 2.213861842467561014e-01
9.267553994114967608e-01 2.214212318395314960e-01
9.267518003231055568e-01 2.214434837244915466e-01
9.267446085235783171e-01 2.214879885250490010e-01
9.267426802158127419e-01 2.214999306030158155e-01
9.267388254371665690e-01 2.215238150551038787e-01
9.267379576825638399e-01 2.215291938655159221e-01
9.267362225460238356e-01 2.215399515462586066e-01
9.267327537635415835e-01 2.215614671480652387e-01
9.267324822624206648e-01 2.215631517051235289e-01



9.448033690138318619e+00 0.000000000000000000e+00
9.458010225010584193e+00 4.776436479159950873e-04
9.467706329207254967e+00 1.006775351355967659e-03
9.477677663732148261e+00 1.583656792715068410e-03
9.487611512300508920e+00 2.182398912891916898e-03
9.497580206648141399e+00 2.802677674988107888e-03
9.507511823452853506e+00 3.437123912423675071e-03
9.517478536015474333e+00 4.088343797840611644e-03
9.527408361037347007e+00 4.750165255620622529e-03
9.537373413858469817e+00 5.426257054967812722e-03
9.547301693764026709e+00 6.110831441189376427e-03
9.557265284238781078e+00 6.808116374127607708e-03
9.567192180149302061e+00 7.512455595774037223e-03
9.577154443558667296e+00 8.228435383403585879e-03
9.587080070141666965e+00 8.950429390439357258e-03
9.597041105742489364e+00 9.683282960064619471e-03
9.606965549275734872e+00 1.042135259006259952e-02
9.616925433346988683e+00 1.116968640250207145e-02
9.626848761341586069e+00 1.192260001447507933e-02
9.636807554506123807e+00 1.268530915105596166e-02
9.646729821348994705e+00 1.345207602449583970e-02
9.656687573029975269e+00 1.422826033777794229e-02
9.666608823530832950e+00 1.500806419757155265e-02
9.676565574833217553e+00 1.579697451215127460e-02
9.686485846576470493e+00 1.658912977977355929e-02
9.696441632240770048e+00 1.739013167773855242e-02
9.706360957210977247e+00 1.819405343811363387e-02
9.716315806987806170e+00 1.900660194357418203e-02
9.726234212733093187e+00 1.982178458734623963e-02
9.736188152381403782e+00 2.064540589432680914e-02
9.746105662869194219e+00 2.147140749730954215e-02
9.756058714899829454e+00 2.230568543429993500e-02
9.765975351161813478e+00 2.314211604806537537e-02
9.775927535403779345e+00 2.398668182297323745e-02
9.785843316031797912e+00 2.483319451589759141e-02
9.795794650071709242e+00 2.568771879577331704e-02
9.805709591605872077e+00 2.654400267352691190e-02
9.815660091134510878e+00 2.740818936559704169e-02
9.825574208371648410e+00 2.827396404802208149e-02
9.835523887461411263e+00 2.914754534205377806e-02
9.845437193703473255e+00 3.002255653274584976e-02
9.855386065033117760e+00 3.090528889988333403e-02
9.865298572289743717e+00 3.178930478698206719e-02
9.875246647328697946e+00 3.268096571082119983e-02
9.885158366484063208e+00 3.357377401249487386e-02
9.895105655645007658e+00 3.447415929177462951e-02
9.905016596596675882e+00 3.537556480571760198e-02
9.914963109363061022e+00 3.628448630721733958e-02
9.924873281138468784e+00 3.719430886086119020e-02
9.934819026171981093e+00 3.811159263144466014e-02
9.944728437027071877e+00 3.902966535202405385e-02
9.954673422258796478e+00 3.995515002099626206e-02
9.964582079761900246e+00 4.088131786726086070e-02
9.974526312470413103e+00 4.181485328249987671e-02
9.984434223574350398e+00 4.274897178688485955e-02
9.994377710452711838e+00 4.369041784632318737e-02
1.000428488155690587e+01 4.463235203339258744e-02
1.001422762877081496e+01 4.558157767435290497e-02
1.002413406577519517e+01 4.653120112417544196e-02
1.003407607901347731e+01 4.748808344714870733e-02
1.004398178736557590e+01 4.844527747940542695e-02
1.005392307188434664e+01 4.940970098318539505e-02
1.006382805662051005e+01 5.037435394416139162e-02
1.007376861728200801e+01 5.134620985500871343e-02
1.008367288306367193e+01 5.231821649106319083e-02
1.009361272437047496e+01 5.329740217226658361e-02
1.010351627551636433e+01 5.427666307564815024e-02
1.011345540164171908e+01 5.526308150529859325e-02
1.012335824215618452e+01 5.624950262558918446e-02
1.013329665697103543e+01 5.724306193232363976e-02
1.014319879057148910e+01 5.823655411997873815e-02
1.015313649766653370e+01 5.923716719001274195e-02
1.016303792779835291e+01 6.023764588496644673e-02
1.017297493051342272e+01 6.124522991444440040e-02
1.018287566038187997e+01 6.225261468216230359e-02
1.019281196181362148e+01 6.326709096258288645e-02
1.020271199439449994e+01 6.428130525747943746e-02
1.021264759742160599e+01 6.530259879976631210e-02
1.022254693547961146e+01 6.632356966449168278e-02
1.023248184277661288e+01 6.735160894962108347e-02
1.024238048888028452e+01 6.837926676035228912e-02
1.025231470293184444e+01 6.941398349585702066e-02
1.026221265946718475e+01 7.044826173073258369e-02
1.027214618258102696e+01 7.148959063025622784e-02
1.028204345176379952e+01 7.253042565982652234e-02
1.029197628608252479e+01 7.357830424217734477e-02
1.030187286996935647e+01 7.462563513976479268e-02
1.031180501748124811e+01 7.568000354566339904e-02
1.032170091798008116e+01 7.673377191122113250e-02
1.033163238052885546e+01 7.779457273694434516e-02
1.034152759940817567e+01 7.885472253932956921e-02
1.035145837870206442e+01 7.992190068320889629e-02
1.036135291759956445e+01 8.098837811360955208e-02
1.037128301521959628e+01 8.206188063560933277e-02
1.038117687565007863e+01 8.313463397365598861e-02
1.039110629305767119e+01 8.421440996659909639e-02
1.040099947642028688e+01 8.529338945743462908e-02
1.041092821496425103e+01 8.637938992841688590e-02
1.042082072254933856e+01 8.746454766795011548e-02
1.043074878347234424e+01 8.855672542883480380e-02
1.044064061646745145e+01 8.964801526049147318e-02
1.045056800091202653e+01 9.074632482662366162e-02
1.046045916040778145e+01 9.184370224323205878e-02
1.047038586942189475e+01 9.294809973943933545e-02
1.048027635641726540e+01 9.405152179384029809e-02
1.049020239095934492e+01 9.516196486871081328e-02
1.050009220636655627e+01 9.627139009066068565e-02
1.051990671195954086e+01 9.850322615330550646e-02
1.052983140009863838e+01 9.962563902523112469e-02
1.053971987474195160e+01 1.007469516966898876e-01
1.054964389079371223e+01 1.018752914527070313e-01
1.055953169610948450e+01 1.030024909941419792e-01
1.056945504071899045e+01 1.041367206239400406e-01
1.057934217731535220e+01 1.052697707499508917e-01
1.058926485105902771e+01 1.064098544154356563e-01
1.059915131947734679e+01 1.075487199803846494e-01
1.060907332286625859e+01 1.086946229595114888e-01
1.061895912358445493e+01 1.098392699022709834e-01
1.062888045706755946e+01 1.109909585352328032e-01
1.063876559050297566e+01 1.121413538294635942e-01
1.064868625446985817e+01 1.132987954707583289e-01
1.065857072098229708e+01 1.144549070753810710e-01
1.066849071576617014e+01 1.156180700452754118e-01
1.067837451566046880e+01 1.167798668602814394e-01
1.068829384154060591e+01 1.179487204025135572e-01
1.069817697506909759e+01 1.191161722271832646e-01
1.070809563227334671e+01 1.202906864672055043e-01
1.071797809963827497e+01 1.214637639599337876e-01
1.072789608834521857e+01 1.226439098674508565e-01
1.073777788970092750e+01 1.238225845086155380e-01
1.074769521004240325e+01 1.250083338581804981e-01
1.075757634549741049e+01 1.261925779151125415e-01
1.076749299756003353e+01 1.273839032561424334e-01
1.077737346717901090e+01 1.285736897498908626e-01
1.078728945100638548e+01 1.297705643719073432e-01
1.079716925481205259e+01 1.309658670455973173e-01
1.080708457040650750e+01 1.321682649483562344e-01
1.081696370838131926e+01 1.333690582382460188e-01
1.082687835570568247e+01 1.345769541023405513e-01
1.083675682779344918e+01 1.357832131101797124e-01
1.084667080677260742e+01 1.369965822702823299e-01
1.085654861288016448e+01 1.382082827360115451e-01
1.086646192340260342e+01 1.394271011550076433e-01
1.087633906340122358e+01 1.406442194323907768e-01
1.088625170532041331e+01 1.418684636774255881e-01
1.089612817904726505e+01 1.430909767098644814e-01
1.090604015218311851e+01 1.443206239285210746e-01
1.091591595944250592e+01 1.455485092273406944e-01
1.092582726358265255e+01 1.467835371258666144e-01
1.093570240414731387e+01 1.480167727487221585e-01
1.094561303904831107e+01 1.492571595713937105e-01
1.095548751266063725e+01 1.504957241018505254e-01
1.096539747804917120e+01 1.517414486109045224e-01
1.097527128442236410e+01 1.529853211390276579e-01
1.098518057999628894e+01 1.542363625964736640e-01
1.099505371881538807e+01 1.554855227009861729e-01
1.100496234424486630e+01 1.567418608500005806e-01
1.101483481516778085e+01 1.579962885808481321e-01
1.102474277009625858e+01 1.592579036290368566e-01
1.103461457275475865e+01 1.605175794907389153e-01
1.104452185679990173e+01 1.617844520940153463e-01
1.105439299080058291e+01 1.630493570296086547e-01
1.106429960355517395e+01 1.643214682768915358e-01
1.107417006848026020e+01 1.655915836535207242e-01
1.108407600951317384e+01 1.668689150511779296e-01
1.109394580492140925e+01 1.681442226454208100e-01
1.110385107377833336e+01 1.694267561039917158e-01
1.111372019920576015e+01 1.707072380883704610e-01
1.112362479541001825e+01 1.719949559089446467e-01
1.113349325037085791e+01 1.732805948379793903e-01
1.114339717342407710e+01 1.745734796999634519e-01
1.115326495741133606e+01 1.758642584987078761e-01
1.116316820679436184e+01 1.771622934461430932e-01
1.117303531928052251e+01 1.784581953982555258e-01
1.118293789445391440e+01 1.797613638295230964e-01
1.119280433489171322e+01 1.810623725650652993e-01
1.120270623529651211e+01 1.823706582208451943e-01
1.121257200311947066e+01 1.836767577061940993e-01
1.122247322817779569e+01 1.849901446590129506e-01
1.123233832280092948e+01 1.863013191856471851e-01
1.124223887191653759e+01 1.876197918298640466e-01
1.125210329273684806e+01 1.889360260050572393e-01
1.126200316529577350e+01 1.902595690465805345e-01
1.127186691169287336e+01 1.915808477832985635e-01
1.128176610706394811e+01 1.929094462303452828e-01
1.129162917840056934e+01 1.942357547383158911e-01
1.130152769593593121e+01 1.955693938925342212e-01
1.131139009155846331e+01 1.969007176691757455e-01
1.132128793059409588e+01 1.982393831167030829e-01
1.133114964983302286e+01 1.995757079391118349e-01
1.134104680968925649e+01 2.009193855421157193e-01
1.135090785185973949e+01 2.022606974581007966e-01
1.136080433184161187e+01 2.036093733475514145e-01
1.137066469624375742e+01 2.049556586691770044e-01
1.138056049564160688e+01 2.063093192360558881e-01
1.139042018156114899e+01 2.076605645303550574e-01
1.140031529965086676e+01 2.090191964196270458e-01
1.141017430635937124e+01 2.103753885029381876e-01
1.142006874240301251e+01 2.117389786049047040e-01
1.142992706915835477e+01 2.131001045353490275e-01
1.143982082240440690e+01 2.144686399797879339e-01
1.144967846845114501e+01 2.158346870507023285e-01
1.145957153813491658e+01 2.172081552002048943e-01
1.146942850270474423e+01 2.185791109331352566e-01
1.147932088804870432e+01 2.199574993769766451e-01
1.148917717036068176e+01 2.213333515163702636e-01
1.149906887057493066e+01 2.227166480635475732e-01
1.150892446983590922e+01 2.240973845702171341e-01
1.151881548411836143e+01 2.254855772446553164e-01
1.152867039952325889e+01 2.268711862904317644e-01
1.153856072706008540e+01 2.282642633245520192e-01
1.154841495779224125e+01 2.296547332864672386e-01
1.155830459775813068e+01 2.310526831160400196e-01
1.156815814298955836e+01 2.324480025713806519e-01
1.157804709454801539e+01 2.338508138303094785e-01
1.158789995343982326e+01 2.352509715505632093e-01
1.159778821574343510e+01 2.366586330659663784e-01
1.160764038744596860e+01 2.380636180128739010e-01
1.161752795963673179e+01 2.394761187998598606e-01
1.162737944328990203e+01 2.408859201201916933e-01
1.163726632449946230e+01 2.423032493773325247e-01
1.164711711923303916e+01 2.437178563980857970e-01
1.165700330858294365e+01 2.451400035029079882e-01
1.166685341351670502e+01 2.465594057275565520e-01
1.167673891011871135e+01 2.479863602317071702e-01
1.168658832436276285e+01 2.494105473353658842e-01
1.169647312731905053e+01 2.508422989605934572e-01
1.170632184997412040e+01 2.522712607854206701e-01
1.171620595837737966e+01 2.537077994203909559e-01
1.172605398853490044e+01 2.551415259725738349e-01
1.173593740146881714e+01 2.565828416671570578e-01
1.174578473821130231e+01 2.580213231119577455e-01
1.175566745475054731e+01 2.594674060749284639e-01
1.176551409715165164e+01 2.609106327338792108e-01
1.177539611636223604e+01 2.623614733281427469e-01
1.178524206348704340e+01 2.638094356749288716e-01
1.179512338442641628e+01 2.652650244146965708e-01
1.180496863533163676e+01 2.667177130715243649e-01
1.181484925704897115e+01 2.681780406181474841e-01
1.182469381078312942e+01 2.696354463524416323e-01
1.183457373231938625e+01 2.711005035119302686e-01
1.184441758792296540e+01 2.725626172332157315e-01
1.185429680831125943e+01 2.740323949517009527e-01
1.186413996481692656e+01 2.754992077081134250e-01
1.187401848308246066e+01 2.769736970702835199e-01
1.188386093951518951e+01 2.784452000458129683e-01
1.189373875467569874e+01 2.799243922700336840e-01
1.190358051005296325e+01 2.814005767813171355e-01
1.191345762111863849e+01 2.828844632182787588e-01
1.192329867445059755e+01 2.843653207115011128e-01
1.193317508042436792e+01 2.858538928404964485e-01
1.194301543071396665e+01 2.873394148889596988e-01
1.195289113059162389e+01 2.888326643152705486e-01
1.196273077683481034e+01 2.903228426161704179e-01
1.197260576960516509e+01 2.918207610683197228e-01
1.198244471079098084e+01 2.933155874405165009e-01
1.199231899543596036e+01 2.948181667679384832e-01
1.200215723054663819e+01 2.963176331495846472e-01
1.201203080604151374e+01 2.978248653194891515e-01
1.202186833405273880e+01 2.993289637647535417e-01
1.203174119936620201e+01 3.008408408600490302e-01
1.204157801924715088e+01 3.023495635372675516e-01
1.205145017334143276e+01 3.038660777542018243e-01
1.206128628405492798e+01 3.053794169433770578e-01
1.207115772588589486e+01 3.069005605894035149e-01
1.208099312638854705e+01 3.084185086797262554e-01
1.209086385490594395e+01 3.099442741704702686e-01
1.210069854414815005e+01 3.114668236589607786e-01
1.211056855829562906e+01 3.129972035166004307e-01
1.212040253522192934e+01 3.145243470043217471e-01
1.213027183393712960e+01 3.160593338556368925e-01
1.214010509748605848e+01 3.175910640473154634e-01
1.214997367970082998e+01 3.191306506209026228e-01
1.215980622880520912e+01 3.206669603216892872e-01
1.216967409344557716e+01 3.222111394468514245e-01
1.217950592703252077e+01 3.237520215609709928e-01
1.218937307301891515e+01 3.253007861649803711e-01
1.219920419000999345e+01 3.268462336934195300e-01
1.220907061625729639e+01 3.283995767999035587e-01
1.221890101556851249e+01 3.299495828392996488e-01
1.222876672098616524e+01 3.315074975663351298e-01
1.223859640152828732e+01 3.330620553056620747e-01
1.224846138502035053e+01 3.346245348642211681e-01
1.225829034569872000e+01 3.361836375847945257e-01
1.226815460616400522e+01 3.377506752766771259e-01
1.227798284587890443e+01 3.393143163486995739e-01
1.228784638221101844e+01 3.408859055651348724e-01
1.229767389985746462e+01 3.424540784478428690e-01
1.230753671094503865e+01 3.440302126669428362e-01
1.231736350541314273e+01 3.456029109052335402e-01
1.232722559013963171e+01 3.471835836921175478e-01
1.233705166031451661e+01 3.487608009160182432e-01
1.234691301755860593e+01 3.503460059192055054e-01
1.235673836232046696e+01 3.519277358424169333e-01
1.236659899095594639e+01 3.535174667935906401e-01
1.237642360918030349e+01 3.551037032108732006e-01
1.238628350807615419e+01 3.566979539232846830e-01
1.239610739863377553e+01 3.582886907099416263e-01
1.240596656665432285e+01 3.598874550764833424e-01
1.241578972841128170e+01 3.614826861870239494e-01
1.242564816441622000e+01 3.630859581790801816e-01
1.243547059623408657e+01 3.646856776450599913e-01
1.244532829907854143e+01 3.662934513111792967e-01
1.245514999981433668e+01 3.678976532405499600e-01
1.246500696834896260e+01 3.695099227048986301e-01
1.247482793685527191e+01 3.711186012803889267e-01
1.248468416992636776e+01 3.727353607411540981e-01
1.249450440505144933e+01 3.743485102186980273e-01
1.250435990150079668e+01 3.759697539481368644e-01
1.251417940208853707e+01 3.775873686562696285e-01
1.252403416075379816e+01 3.792130909974457675e-01
1.253385292564390951e+01 3.808351653352223254e-01
1.254370694535838382e+01 3.824653607026098912e-01
1.255352497338626527e+01 3.840918891396324364e-01
1.256337825297915600e+01 3.857265520166771600e-01
1.257319554297622943e+01 3.873575290902090962e-01
1.258304808127255292e+01 3.889966540290281105e-01
1.259286463206605156e+01 3.906320743444711141e-01
1.260271642788680779e+01 3.922756559640401819e-01
1.261253223829997161e+01 3.939155141929659987e-01
1.262238329046213181e+01 3.955635471784079704e-01
1.263219835931421287e+01 3.972078380577425127e-01
1.264204866663080296e+01 3.988603171590429097e-01
1.265186299273716486e+01 4.005090354897210547e-01
1.266171255401727613e+01 4.021659555209202153e-01
1.267152613618938517e+01 4.038190961671780932e-01
1.268137495023824002e+01 4.054804520052412431e-01
1.269118778728379482e+01 4.071380098931264291e-01
1.270103585290280712e+01 4.088037964768388988e-01
1.271084794362559123e+01 4.104657665943660105e-01
1.272069525961245695e+01 4.121359789231060500e-01
1.273050660281267099e+01 4.138023563176108643e-01
1.274035316796129713e+01 4.154769894510730865e-01
1.275016376243538119e+01 4.171477692295137985e-01
1.276000957553601012e+01 4.188268182862745492e-01
1.276981942007681248e+01 4.205019956136402670e-01
1.277966447991603260e+01 4.221854557704501354e-01
1.278947357331268364e+01 4.238650258697960749e-01
1.279931787867357507e+01 4.255528923600446767e-01
1.280912621971175902e+01 4.272368505102451253e-01
1.281896976937374610e+01 4.289291186241910303e-01
1.282877735683556075e+01 4.306174601601582830e-01
1.283862014957455067e+01 4.323141252435006576e-01
1.284842698223863700e+01 4.340068455547758663e-01
1.285826901682712986e+01 4.357079030073796599e-01
1.286807509346862233e+01 4.374049975378374033e-01
1.287791636867563128e+01 4.391104428135901849e-01
1.288772168806630702e+01 4.408119070599464950e-01
1.289756220265744346e+01 4.425217356656670487e-01
1.290736676356572588e+01 4.442275651768906042e-01
1.291720651630318528e+01 4.459417726718359343e-01
1.292701031749402496e+01 4.476519630492367119e-01
1.293684930713673076e+01 4.493705450437015525e-01
1.294665234737191817e+01 4.510850919385943070e-01
1.295649057267543114e+01 4.528080440938462847e-01
1.296629285071342430e+01 4.545269432079673821e-01
1.297613031043002429e+01 4.562542612352625815e-01
1.298593182502597365e+01 4.579775083200734453e-01
1.299576851790473953e+01 4.597091879796009195e-01
1.300556926781058920e+01 4.614367788351781963e-01
1.301540519259739526e+01 4.631728159356099939e-01
1.302520517656196120e+01 4.649047464096834892e-01
1.303504033199942391e+01 4.666451368079064799e-01
1.304483954876836016e+01 4.683814027955323089e-01
1.305467393359592876e+01 4.701261423956359375e-01
1.306447238191169369e+01 4.718667398388695644e-01
1.307430599486577627e+01 4.736158245909261044e-01
1.308410367346769654e+01 4.753607494779711895e-01
1.309393651328157304e+01 4.771141753780396844e-01
1.310373342090601767e+01 4.788634237417556672e-01
1.311356548630979546e+01 4.806211868316440650e-01
1.312336162168996978e+01 4.823747547502564847e-01
1.313319291141079148e+01 4.841368511158514742e-01
1.314298827327691299e+01 4.858947347114813131e-01
1.315281878603888188e+01 4.876611604827156277e-01
1.316261337311811452e+01 4.894233559212592954e-01
1.317244310764232118e+01 4.911941072714989254e-01
1.318223691865888725e+01 4.929606107615692734e-01
1.319206587366342731e+01 4.947356839070545242e-01
1.320185890733859679e+01 4.965064916995876598e-01
1.321168708153857807e+01 4.982858828989432665e-01
1.322147933659067043e+01 5.000609912867358675e-01
1.323130672869829638e+01 5.018446968400809283e-01
1.324109820384273029e+01 5.036241021570942999e-01
1.325092481256725030e+01 5.054121184058784078e-01
1.326071550651647790e+01 5.071958170271706479e-01
1.327054133056428320e+01 5.089881403531973936e-01
1.328033124204212179e+01 5.107761286159133718e-01
1.329015628011707406e+01 5.125727554392599528e-01
1.329994540780216461e+01 5.143650299522196656e-01
1.330976965860451244e+01 5.161659567363459100e-01
1.331955800119920497e+01 5.179625140015442497e-01
1.332938146342647556e+01 5.197677372484751368e-01
1.333916901966252411e+01 5.215685736311321818e-01
1.334899169201000468e+01 5.233780898784661240e-01
1.335877846057054086e+01 5.251832020319389116e-01
1.336860034173036205e+01 5.269970078569606864e-01
1.337838632131085248e+01 5.288063923897917684e-01
1.338820740997242531e+01 5.306244844070853173e-01
1.339799259926561703e+01 5.324381379647374901e-01
1.340781289411551747e+01 5.342605128263382408e-01
1.341759729181139704e+01 5.360784320910781942e-01
1.342741679153349210e+01 5.379050864854371117e-01
1.343720039631931584e+01 5.397272681757835366e-01
1.344701909959466413e+01 5.415581988278939107e-01
1.345680191015491545e+01 5.433846396984525207e-01
1.346661981566193411e+01 5.452198433686320511e-01
1.347640183067838571e+01 5.470505402094709702e-01
1.348621893709277941e+01 5.488900136933760887e-01
1.349600015524457497e+01 5.507249633291667612e-01
1.350581646123927726e+01 5.525687034577269063e-01
1.351559688120288349e+01 5.544079027477113453e-01
1.352541238544814561e+01 5.562559063863407038e-01
1.353519200589728833e+01 5.580993522242864158e-01
1.354500670706076448e+01 5.599516162720883372e-01
1.355478552666655290e+01 5.617993055853225393e-01
1.356459942341319902e+01 5.636558269752599548e-01
1.357437744084409559e+01 5.655077567244578551e-01
1.358419053183621905e+01 5.673685324228050497e-01
1.359396774575806965e+01 5.692246996015452032e-01
1.360378002965536481e+01 5.710897266073281520e-01
1.361355643873133303e+01 5.729501282420967900e-01
1.362336791419087767e+01 5.748194035868273710e-01
1.363314351708162775e+01 5.766840367357367603e-01
1.364295418275785110e+01 5.785575574832541035e-01
1.365272897812138098e+01 5.804264192366201947e-01
1.366253883266612057e+01 5.823041824824660706e-01
1.367231281915786667e+01 5.841772699619204312e-01
1.368212186122037188e+01 5.860592728330326073e-01
1.369189503749323755e+01 5.879365831911192997e-01
1.370170326572015895e+01 5.898228228455715261e-01
1.371147563042438655e+01 5.917043532660700711e-01
1.372128304345988070e+01 5.935948268922439652e-01
1.373105459524319727e+01 5.954805745891411650e-01
1.374086119172880416e+01 5.973752794060478433e-01
1.375063192923636990e+01 5.992652416235039192e-01
1.376043770781111597e+01 6.011641748799758656e-01
1.377020762968566459e+01 6.030583488913078272e-01
1.378001258898594017e+01 6.049615078663342915e-01
1.378978169386751063e+01 6.068598909751271586e-01
1.379958583252732218e+01 6.087672729762908519e-01
1.380935411905358379e+01 6.106698625144489911e-01
1.381915743570424659e+01 6.125814648792141659e-01
1.382892490251022188e+01 6.144882582080914979e-01
1.383872739578067979e+01 6.164040783018850389e-01
1.384849404149900209e+01 6.183150728107106309e-01
1.385829571001559835e+01 6.202351080278434292e-01
1.386806153327634306e+01 6.221503011342962575e-01
1.387786237566294290e+01 6.240745488970445010e-01
1.388762737509371092e+01 6.259939380466035264e-01
1.389742738997169624e+01 6.279223958049933163e-01
1.390719156419759095e+01 6.298459784707497455e-01
1.391699075018583365e+01 6.317786437024287549e-01
1.392675409782952123e+01 6.337064173845482484e-01
1.393655245354439387e+01 6.356432875944669769e-01
1.394631497322605007e+01 6.375752498201967544e-01
1.395611249728148451e+01 6.395163225400722906e-01
1.396587418761874666e+01 6.414524708637406869e-01
1.397567087862626245e+01 6.433977436516504778e-01
1.398543173823442132e+01 6.453380756534426999e-01
1.399522759480293921e+01 6.472875460945253234e-01
1.400498762229477734e+01 6.492320593810604334e-01
1.401478264303084487e+01 6.511857250861425861e-01
1.402454183701668633e+01 6.531344172899866685e-01
1.403433602052439966e+01 6.550922758957350434e-01
1.404409437961216334e+01 6.570451446748819535e-01
1.405388772449312818e+01 6.590071938437507271e-01
1.406364524728829579e+01 6.609642368815670244e-01
1.407343775214167536e+01 6.629304743013300083e-01
1.408319443724723641e+01 6.648916893065732747e-01
1.409298610066980828e+01 6.668621126898111040e-01
1.410274194668638437e+01 6.688274973958175940e-01
1.411253276727243566e+01 6.708021044802190413e-01
1.412228777279820235e+01 6.727716566450384628e-01
1.413207774913960790e+01 6.747504451927719415e-01
1.414183191277033913e+01 6.767241625987318043e-01
1.415162104345652772e+01 6.787071303964142821e-01
1.416137436378554249e+01 6.806850108501638630e-01
1.417116264740355547e+01 6.826721557083242908e-01
1.418091512302177826e+01 6.846541970403265953e-01
1.419070255815621628e+01 6.866455167934532033e-01
1.420045418765216283e+01 6.886317168578335313e-01
1.421024077288521426e+01 6.906272093640627441e-01
1.421999155484497201e+01 6.926175660384858990e-01
1.422977728875642534e+01 6.946172291792721554e-01
1.423952722176373697e+01 6.966117403643358186e-01
1.424931210293091333e+01 6.986155720446125539e-01
1.425906118556706126e+01 7.006142356641960056e-01
1.426884521256493166e+01 7.026222338115755139e-01
1.427859344340882153e+01 7.046250478122481065e-01
1.428837661480993226e+01 7.066372103771982882e-01
1.429812399243806986e+01 7.086441727280970992e-01
1.430790630681256204e+01 7.106604976836281562e-01
1.431765282979906395e+01 7.126716063762439379e-01
1.432743428571467881e+01 7.146920917177052024e-01
1.433717995263124756e+01 7.167073447657708041e-01
1.434696054865334425e+01 7.187319885105342143e-01
1.435670535806933046e+01 7.207513839495462982e-01
1.436648509276083274e+01 7.227801841371088720e-01
1.437622904324319961e+01 7.248037200242999356e-01
1.438600791516463495e+01 7.268366747158726549e-01
1.439575100527790319e+01 7.288643491303121724e-01
1.440552901298746313e+01 7.309014564083546883e-01
1.441527124129384418e+01 7.329332674500820266e-01
1.442504838334725115e+01 7.349745254187638466e-01
1.443478974840649443e+01 7.370104712093636934e-01
1.444456602335715267e+01 7.390558779936140521e-01
1.445430652372670188e+01 7.410959566752539640e-01
1.446408193012555010e+01 7.431455104213356977e-01
1.447382156436041178e+01 7.451897201572578178e-01
1.448359610075605808e+01 7.472434190319171554e-01
1.449333486740887622e+01 7.492917580058635618e-01
1.450310853234751463e+01 7.513496001965302984e-01
1.451284642996853336e+01 7.534020666127535515e-01
1.452261922199399358e+01 7.554640503271619068e-01
1.453235624913113355e+01 7.575206424098906988e-01
1.454212816678479925e+01 7.595867658762761598e-01
1.455186432198352620e+01 7.616474818701636229e-01
1.456163536380446821e+01 7.637177433364472634e-01
1.457137064560794570e+01 7.657825815056721330e-01
1.458114081013277286e+01 7.678569792400273819e-01
1.459087521708172908e+01 7.699259378687647315e-01
1.460064450284471782e+01 7.720044701587872593e-01
1.461037803347752018e+01 7.740775475506808112e-01
1.462014643901054001e+01 7.761602127036058008e-01
1.462987909186315783e+01 7.782374071817668160e-01
1.463964661569571390e+01 7.803242035241053642e-01
1.464937838930179659e+01 7.824055134306040493e-01
1.465914502996094271e+01 7.844964393083664334e-01
1.466887592285170072e+01 7.865818630046010895e-01
1.467864167886216364e+01 7.886769167825680160e-01
1.468837168956644668e+01 7.907664526487589995e-01
1.469813655945054620e+01 7.928656327106922141e-01
1.470786568649480230e+01 7.949592791458937047e-01
1.471762966877248502e+01 7.970625838942054786e-01
1.472735791068084410e+01 7.991603393157840074e-01
1.473712100386960877e+01 8.012677671717457484e-01
1.474684835916375647e+01 8.033696300157965320e-01
1.475661056177876951e+01 8.054811794188345697e-01
1.476633702897800937e+01 8.075871481397315366e-01
1.477609833953204621e+01 8.097028175475521339e-01
1.478582391715335653e+01 8.118128906175400283e-01
1.479558433415673768e+01 8.139326785062611647e-01
1.480530902071463117e+01 8.160468544159460436e-01
1.481506854267536433e+01 8.181707592793086015e-01
1.482479233668203022e+01 8.202890365368776804e-01
1.483455096210566637e+01 8.224170568867381625e-01
1.484427386207090294e+01 8.245394340180789428e-01
1.485403158946059676e+01 8.266715683840040185e-01
1.486375359389175443e+01 8.287980439328608284e-01
1.487351042174831939e+01 8.309342908617012302e-01
1.488323152915041803e+01 8.330648633889610188e-01
1.489298745597221085e+01 8.352052214452694301e-01
1.490270766484787934e+01 8.373398895291253030e-01
1.491246268913085160e+01 8.394843572947428001e-01
1.492218199798026035e+01 8.416231195308180313e-01
1.493193611821802058e+01 8.437716956044650773e-01
1.494165452553902540e+01 8.459145506050470553e-01
1.495140774022269703e+01 8.480672336028389768e-01
1.496112524451070058e+01 8.502141799973755854e-01
1.497087755212906046e+01 8.523709685520439727e-01
1.498059415187707799e+01 8.545220049866772971e-01
1.499034555091647292e+01 8.566828977478060381e-01
1.500006124461512158e+01 8.588380228853045306e-01
1.500981173355948606e+01 8.610030185191102081e-01
1.501952651969696007e+01 8.631622310388503694e-01
1.502927609702783229e+01 8.653313282279828655e-01
1.503898997408997751e+01 8.674946268254538628e-01
1.504873863828642122e+01 8.696678242692160721e-01
1.505845160475659306e+01 8.718352076565439868e-01
1.506819935429533430e+01 8.740125040701357539e-01
1.507791140865455937e+01 8.761839709752257122e-01
1.508765824200982131e+01 8.783653650903583410e-01
1.509736938273665174e+01 8.805409142574177617e-01
1.510711529838029143e+01 8.827264048215602843e-01
1.511682552395086176e+01 8.849060350107014195e-01
1.512657052035231686e+01 8.870956207872203736e-01
1.513627982924040438e+01 8.892793307740726183e-01
1.514602390486661498e+01 8.914730105424090167e-01
1.515573229554351364e+01 8.936607991185594457e-01
1.516547544885905197e+01 8.958585716735554261e-01
1.517518291979362921e+01 8.980504376461548866e-01
1.518492514926063386e+01 9.002523017982067000e-01
1.519463169891939458e+01 9.024482439895739061e-01
1.520437300299750127e+01 9.046541985648214323e-01
1.521407862984445458e+01 9.068542158129030417e-01
1.522381900699092050e+01 9.090642596525412289e-01
1.523352370948766499e+01 9.112683508104177932e-01
1.524326315815728528e+01 9.134824827709758788e-01
1.525296693476296106e+01 9.156906467069445554e-01
1.526270545340810258e+01 9.179088656599762031e-01
1.527240830257947124e+01 9.201211012570754688e-01
1.528214588964998555e+01 9.223434060894353248e-01
1.529184780984128089e+01 9.245597122459974226e-01
1.530158446378465520e+01 9.267861018590790589e-01
1.531128545344773073e+01 9.290064774879533971e-01
1.532102117270892805e+01 9.312369507982527495e-01
1.533072123029318590e+01 9.334613948270003014e-01
1.534045601331470721e+01 9.356959507657141017e-01
1.535015513726705549e+01 9.379244621366852330e-01
1.535988898248898238e+01 9.401630996494364512e-01
1.536958717125388851e+01 9.423956773193961078e-01
1.537932007711381388e+01 9.446383953664037048e-01
1.538901732913328679e+01 9.468750383065307474e-01
1.539874929406633264e+01 9.491218358624238238e-01
1.540844560777992100e+01 9.513625430581913456e-01
1.541817663021873130e+01 9.536134191119216563e-01
1.542787200406351111e+01 9.558581895630283709e-01
1.543760208243825360e+01 9.581131431177528635e-01
1.544729651484882993e+01 9.603619758380093074e-01
1.545702564758719255e+01 9.626210059110059669e-01
1.546671913699569600e+01 9.648738999282524542e-01
1.547644732252287270e+01 9.671370055508402563e-01
1.548613986735770354e+01 9.693939599122097794e-01
1.549586710409646351e+01 9.716611401293566708e-01
1.550555870278735249e+01 9.739221538794526900e-01
1.551528498915784837e+01 9.761934077505358687e-01
1.552497564012816156e+01 9.784584799643495368e-01
1.553470097454810528e+01 9.807338065622029921e-01
1.554439067622003101e+01 9.830029363227458239e-01
1.555411505710463693e+01 9.852823347338823812e-01
1.556380380789786955e+01 9.875555211377351483e-01
1.557352723365984026e+01 9.898389904622311164e-01
1.558321503199157299e+01 9.921162326194604697e-01
1.559293750104110643e+01 9.944037719708846979e-01
1.560262434532602782e+01 9.966850690049552375e-01
1.561234585607080305e+01 9.989766775102785212e-01
1.561668407161133132e+01 1.000000000000000000e+00


==> anc/pdinhom_continuum_L7_479_redline.txt <==
0.000000000000000000e+00 6.733362887871221503e-01
9.987954562051724883e-03 6.733095698555909836e-01
1.993962402080043037e-02 6.732297913074329898e-01
2.992682980752517721e-02 6.730963541244316950e-01
3.987707798566018230e-02 6.729101897273299659e-01
4.986228481648703054e-02 6.726699002610974087e-01
5.980996864326844353e-02 6.723771628836467951e-01
6.979202430296073401e-02 6.720297793329104152e-01
7.973598948018204013e-02 6.716301739944953164e-01
8.971372792284339204e-02 6.711753457408076162e-01
9.965280378556287677e-02 6.706684683459536167e-01
1.096250399024293609e-01 6.701057344470511268e-01
1.195580341166035676e-01 6.694910700437732842e-01
1.295235583112800404e-01 6.688198572426592436e-01
1.394492513516031595e-01 6.680967777932447227e-01
1.494068238654517045e-01 6.673163980262484252e-01
1.593239632141043582e-01 6.664841596677149038e-01
1.692723081403361418e-01 6.655938070541514984e-01
1.791796021428186114e-01 6.646515468294015294e-01
1.891174010619123269e-01 6.636502941139668099e-01
1.990135123697934494e-01 6.625970261458491439e-01
2.089393975324255193e-01 6.614838205671867977e-01
2.188229360552345903e-01 6.603184316424467459e-01
2.287354830304408893e-01 6.590920901933305931e-01
2.386049983102855321e-01 6.578133347231697181e-01
2.485027180064359742e-01 6.564725387616502372e-01
2.583566909173206083e-01 6.550790330733813338e-01
2.682380208720835379e-01 6.536223222440327163e-01
2.780748545336823585e-01 6.521125381602540516e-01
2.879381493540452142e-01 6.505383035713054873e-01
2.977561591337660740e-01 6.489105612231631515e-01
3.075996799511930280e-01 6.472170378275690084e-01
3.173970824098880095e-01 6.454694976424305564e-01
3.272189851950331185e-01 6.436547557601155489e-01
3.369938858105799295e-01 6.417854095624869748e-01
3.467922083682548617e-01 6.398473454760711387e-01
3.565425878445533936e-01 6.378540066291895627e-01
3.663152352818112023e-01 6.357903321820941311e-01
3.760389342210244124e-01 6.336706246975156720e-01
3.857836626472955777e-01 6.314788558150806752e-01
3.954783643261874371e-01 6.292302023487800211e-01
4.051927625053502457e-01 6.269076464019994743e-01
4.148559734541239497e-01 6.245272550548005563e-01
4.245374420809552851e-01 6.220709969810046536e-01
4.341664701121568659e-01 6.195558468196912250e-01
4.438121983305072793e-01 6.169627339168428648e-01
4.534041276047883207e-01 6.143095591317686566e-01
4.630110663187875786e-01 6.115761844457002772e-01
4.725627289636220030e-01 6.087814570697887007e-01
4.821275604157887473e-01 6.059041413044591318e-01
4.916355041291311512e-01 6.029640524316186578e-01
5.011546071271966163e-01 5.999388243289125455e-01
5.106150580987806054e-01 5.968492637923404898e-01
5.200844681658075563e-01 5.936718389597338552e-01
5.294932885326633087e-01 5.904283734682796991e-01
5.389086521293628973e-01 5.870941316800873944e-01
5.482612910475336276e-01 5.836919814706609255e-01
5.576178128691952063e-01 5.801959425379810131e-01
5.669092501276978835e-01 5.766299566881798455e-01
5.762016323119967254e-01 5.729667551012257443e-01
5.854263132372830025e-01 5.692313857715518566e-01
5.946486851297684284e-01 5.653952444677577960e-01
6.038004453323054799e-01 5.614845205278430340e-01
6.129462822514409881e-01 5.574692243630789967e-01
6.220182605534168019e-01 5.533767251166397116e-01
6.310802897762290975e-01 5.491755949197535402e-01
6.400648274396254500e-01 5.448944250051244165e-01
6.490349194186927351e-01 5.405002935411210574e-01
6.579234435942542536e-01 5.360230606045703894e-01
6.667924862304284161e-01 5.314282523682474224e-01
6.755753753943330997e-01 5.267470498083177688e-01
6.843331290889680396e-01 5.219433674116147337e-01
6.929995582010919364e-01 5.170497654726023962e-01
7.016344894673797183e-01 5.120284865263998730e-01
7.101722527645030203e-01 5.069135363371041203e-01
7.186713445235951570e-01 5.016654262641042639e-01
7.270666544206320081e-01 4.963196831843439405e-01
7.354151919482755373e-01 4.908350314355964805e-01
7.436524537111522948e-01 4.852486063878457268e-01
7.518337868477492636e-01 4.795172961730800876e-01
7.598953509075744295e-01 4.736799465942846954e-01
7.678906360582439250e-01 4.676915715334329926e-01
7.757565336062416383e-01 4.615928471961924795e-01
7.835444639107816966e-01 4.553368922368466465e-01
7.911921375289924230e-01 4.489663553445007449e-01
7.987486772508890498e-01 4.424324635779660064e-01
8.061527277843306694e-01 4.357800067709529102e-01
8.134508785628776772e-01 4.289583577399245229e-01
8.205828633745942957e-01 4.220146469433463943e-01
8.275925066221508919e-01 4.148964741944070611e-01
8.344208437880580309e-01 4.076535436130703793e-01
8.411087259057197230e-01 4.002318170054618984e-01
8.475987839645420241e-01 3.926838376976166112e-01
8.539287385043266010e-01 3.849541251969242905e-01
8.600432201326718706e-01 3.770983516272220504e-01
8.659767498158339460e-01 3.690598503776431616e-01
8.716765041924011692e-01 3.608977151858254184e-01
8.771738667844479753e-01 3.525543967079644014e-01
8.824192770082951442e-01 3.440926677590758209e-01
8.874412162825928707e-01 3.354544144933928052e-01
8.921942854159666814e-01 3.267062512552725284e-01
8.967044994859308948e-01 3.177897782226782319e-01
9.009316786194627724e-01 3.087754411708310553e-01
9.049000021012383321e-01 2.996047212965143869e-01
9.085756523358392567e-01 2.903516325984971114e-01
9.119817440360009630e-01 2.809575211621784252e-01
9.150919166346104250e-01 2.714993976455662428e-01
9.179290276218827760e-01 2.619182316414416234e-01
9.204750426843787414e-01 2.522931554226929274e-01
9.227532710782530012e-01 2.425643129797731834e-01
9.247544664506270884e-01 2.328118686375545698e-01
9.265028736517744168e-01 2.229745739686956052e-01
9.267248012260335122e-01 2.216108416746442045e-01


==> anc/sigma_T.dat <==
# sigma         1/2Nt      T/sigma_0  Nt
+0.00000e+00 +2.50000e-01 1.43465e+00 02
+0.00000e+00 +1.66667e-01 9.56431e-01 03
+4.94742e-05 +1.25000e-01 7.17323e-01 04
+1.23211e-01 +1.00000e-01 5.73859e-01 05
+1.48755e-01 +8.33333e-02 4.78216e-01 06
+1.60193e-01 +7.14286e-02 4.09899e-01 07
+1.66091e-01 +6.25000e-02 3.58662e-01 08
+1.69366e-01 +5.55556e-02 3.18810e-01 09
+1.71271e-01 +5.00000e-02 2.86929e-01 10
+1.72412e-01 +4.54545e-02 2.60845e-01 11
+1.73113e-01 +4.16667e-02 2.39108e-01 12
+1.73547e-01 +3.84615e-02 2.20715e-01 13
+1.73822e-01 +3.57143e-02 2.04950e-01 14
+1.73995e-01 +3.33333e-02 1.91286e-01 15
+1.74105e-01 +3.12500e-02 1.79331e-01 16
+1.74175e-01 +2.94118e-02 1.68782e-01 17
+1.74220e-01 +2.77778e-02 1.59405e-01 18
+1.74246e-01 +2.63158e-02 1.51015e-01 19
+1.74265e-01 +2.50000e-02 1.43465e-01 20
+1.74274e-01 +2.38095e-02 1.36633e-01 21
+1.74282e-01 +2.27273e-02 1.30422e-01 22
+1.74284e-01 +2.17391e-02 1.24752e-01 23
+1.74284e-01 +2.08333e-02 1.19554e-01 24
+1.74285e-01 +2.00000e-02 1.14772e-01 25
+1.74286e-01 +1.92308e-02 1.10357e-01 26
+1.74284e-01 +1.85185e-02 1.06270e-01 27
+1.74283e-01 +1.78571e-02 1.02475e-01 28
+1.74281e-01 +1.72414e-02 9.89411e-02 29
+1.74280e-01 +1.66667e-02 9.56431e-02 30
+1.74279e-01 +1.61290e-02 9.25578e-02 31
+1.74278e-01 +1.56250e-02 8.96654e-02 32
+1.74277e-01 +1.51515e-02 8.69483e-02 33
+1.74276e-01 +1.47059e-02 8.43910e-02 34
+1.74274e-01 +1.42857e-02 8.19798e-02 35
+1.74274e-01 +1.38889e-02 7.97026e-02 36
+1.74273e-01 +1.35135e-02 7.75485e-02 37
+1.74272e-01 +1.31579e-02 7.55077e-02 38
+1.74272e-01 +1.28205e-02 7.35716e-02 39
+1.74271e-01 +1.25000e-02 7.17323e-02 40


==> anc/sigma_lambd.dat <==
+0.00000000000e+00 +0.00000000000e+00
+1.20177904316e-02 +0.00000000000e+00
+2.40355808631e-02 +0.00000000000e+00
+3.60533712947e-02 +0.00000000000e+00
+4.80711617263e-02 +0.00000000000e+00
+6.00889521578e-02 +0.00000000000e+00
+7.21067425894e-02 +0.00000000000e+00
+8.41245330209e-02 +0.00000000000e+00
+9.61423234525e-02 +0.00000000000e+00
+1.08160113884e-01 +0.00000000000e+00
+1.20177904316e-01 +0.00000000000e+00
+1.32195694747e-01 +0.00000000000e+00
+1.44213485179e-01 +0.00000000000e+00
+1.56231275610e-01 +0.00000000000e+00
+1.68249066042e-01 +0.00000000000e+00
+1.80266856473e-01 +0.00000000000e+00
+1.92284646905e-01 +0.00000000000e+00
+2.04302437337e-01 +0.00000000000e+00
+2.16320227768e-01 +0.00000000000e+00
+2.28338018200e-01 +0.00000000000e+00
+2.40355808631e-01 +0.00000000000e+00
+2.52373599063e-01 +0.00000000000e+00
+2.64391389494e-01 +0.00000000000e+00
+2.76409179926e-01 +0.00000000000e+00
+2.88426970358e-01 +0.00000000000e+00
+3.00444760789e-01 +0.00000000000e+00
+3.12462551221e-01 +0.00000000000e+00
+3.24480341652e-01 +0.00000000000e+00
+3.36498132084e-01 +0.00000000000e+00
+3.48515922515e-01 +0.00000000000e+00
+3.60533712947e-01 +0.00000000000e+00
+3.72551503378e-01 +0.00000000000e+00
+3.84569293810e-01 +0.00000000000e+00
+3.96587084242e-01 +0.00000000000e+00
+4.08604874673e-01 +0.00000000000e+00
+4.20622665105e-01 +0.00000000000e+00
+4.32640455536e-01 +0.00000000000e+00
+4.44658245968e-01 +0.00000000000e+00
+4.56676036399e-01 +0.00000000000e+00
+4.68693826831e-01 +0.00000000000e+00
+4.80711617263e-01 +0.00000000000e+00
+4.92729407694e-01 +0.00000000000e+00
+5.04747198126e-01 +0.00000000000e+00
+5.16764988557e-01 +0.00000000000e+00
+5.28782778989e-01 +0.00000000000e+00
+5.40800569420e-01 +0.00000000000e+00
+5.52818359852e-01 +0.00000000000e+00
+5.64836150283e-01 +0.00000000000e+00
+5.76853940715e-01 +0.00000000000e+00
+5.88871731147e-01 +0.00000000000e+00
+6.00889521578e-01 +0.00000000000e+00
+6.12907312010e-01 +0.00000000000e+00
+6.24925102441e-01 +0.00000000000e+00
+6.36942892873e-01 +0.00000000000e+00
+6.48960683304e-01 +0.00000000000e+00
+6.60978473736e-01 +0.00000000000e+00
+6.72996264168e-01 +0.00000000000e+00
+6.85014054599e-01 +0.00000000000e+00
+6.97031845031e-01 +0.00000000000e+00
+7.09049635462e-01 +0.00000000000e+00
+7.21067425894e-01 +0.00000000000e+00
+7.33085216325e-01 +0.00000000000e+00
+7.45103006757e-01 +0.00000000000e+00
+7.57120797189e-01 +0.00000000000e+00
+7.69138587620e-01 +0.00000000000e+00
+7.81156378052e-01 +0.00000000000e+00
+7.93174168483e-01 +0.00000000000e+00
+8.05191958915e-01 +0.00000000000e+00
+8.17209749346e-01 +0.00000000000e+00
+8.29227539778e-01 +0.00000000000e+00
+8.41245330209e-01 +0.00000000000e+00
+8.53263120641e-01 +0.00000000000e+00
+8.65280911073e-01 +0.00000000000e+00
+8.77298701504e-01 +0.00000000000e+00
+8.89316491936e-01 +0.00000000000e+00
+9.01334282367e-01 +0.00000000000e+00
+9.13352072799e-01 +0.00000000000e+00
+9.25369863230e-01 +0.00000000000e+00
+9.37387653662e-01 +0.00000000000e+00
+9.49405444094e-01 +0.00000000000e+00
+9.61423234525e-01 +0.00000000000e+00
+9.73441024957e-01 +0.00000000000e+00
+9.85458815388e-01 +0.00000000000e+00
+9.97476605820e-01 +0.00000000000e+00
+1.00949439625e+00 +0.00000000000e+00
+1.02151218668e+00 +0.00000000000e+00
+1.03352997711e+00 +0.00000000000e+00
+1.04554776755e+00 +0.00000000000e+00
+1.05756555798e+00 +0.00000000000e+00
+1.06958334841e+00 +0.00000000000e+00
+1.08160113884e+00 +0.00000000000e+00
+1.09361892927e+00 +0.00000000000e+00
+1.10563671970e+00 +0.00000000000e+00
+1.11765451014e+00 +0.00000000000e+00
+1.12967230057e+00 +0.00000000000e+00
+1.14169009100e+00 +0.00000000000e+00
+1.15370788143e+00 +0.00000000000e+00
+1.16572567186e+00 +0.00000000000e+00
+1.17774346229e+00 +0.00000000000e+00
+1.18976125272e+00 +0.00000000000e+00
+1.20177904316e+00 +0.00000000000e+00
+1.21379683359e+00 +0.00000000000e+00
+1.22581462402e+00 +0.00000000000e+00
+1.23783241445e+00 +0.00000000000e+00
+1.24985020488e+00 +0.00000000000e+00
+1.26186799531e+00 +0.00000000000e+00
+1.27388578575e+00 +0.00000000000e+00
+1.28590357618e+00 +0.00000000000e+00
+1.29792136661e+00 +0.00000000000e+00
+1.30993915704e+00 +0.00000000000e+00
+1.32195694747e+00 +0.00000000000e+00
+1.33397473790e+00 +0.00000000000e+00
+1.34599252834e+00 +0.00000000000e+00
+1.35801031877e+00 +0.00000000000e+00
+1.37002810920e+00 +0.00000000000e+00
+1.38204589963e+00 +0.00000000000e+00
+1.39406369006e+00 +0.00000000000e+00
+1.40608148049e+00 +0.00000000000e+00
+1.41809927092e+00 +0.00000000000e+00
+1.43011706136e+00 +0.00000000000e+00
+1.44213485179e+00 +0.00000000000e+00
+1.45415264222e+00 +0.00000000000e+00
+1.46617043265e+00 +0.00000000000e+00
+1.47818822308e+00 +0.00000000000e+00
+1.49020601351e+00 +0.00000000000e+00
+1.50222380395e+00 +0.00000000000e+00
+1.51424159438e+00 +0.00000000000e+00
+1.52625938481e+00 +0.00000000000e+00
+1.53827717524e+00 +0.00000000000e+00
+1.55029496567e+00 +0.00000000000e+00
+1.56231275610e+00 +0.00000000000e+00
+1.57433054653e+00 +0.00000000000e+00
+1.58634833697e+00 +0.00000000000e+00
+1.59836612740e+00 +0.00000000000e+00
+1.61038391783e+00 +0.00000000000e+00
+1.62240170826e+00 +0.00000000000e+00
+1.63441949869e+00 +0.00000000000e+00
+1.64643728912e+00 +0.00000000000e+00
+1.65845507956e+00 +0.00000000000e+00
+1.67047286999e+00 +0.00000000000e+00
+1.68249066042e+00 +0.00000000000e+00
+1.69450845085e+00 +0.00000000000e+00
+1.70652624128e+00 +0.00000000000e+00
+1.71854403171e+00 +0.00000000000e+00
+1.73056182215e+00 +0.00000000000e+00
+1.74257961258e+00 +0.00000000000e+00
+1.75459740301e+00 +0.00000000000e+00
+1.76661519344e+00 +0.00000000000e+00
+1.77863298387e+00 +0.00000000000e+00
+1.79065077430e+00 +0.00000000000e+00
+1.80266856473e+00 +0.00000000000e+00
+1.81468635517e+00 +0.00000000000e+00
+1.82670414560e+00 +0.00000000000e+00
+1.83872193603e+00 +0.00000000000e+00
+1.85073972646e+00 +0.00000000000e+00
+1.86275751689e+00 +0.00000000000e+00
+1.87477530732e+00 +0.00000000000e+00
+1.88679309776e+00 +0.00000000000e+00
+1.89881088819e+00 +0.00000000000e+00
+1.91082867862e+00 +0.00000000000e+00
+1.92284646905e+00 +0.00000000000e+00
+1.93486425948e+00 +0.00000000000e+00
+1.94688204991e+00 +0.00000000000e+00
+1.95889984034e+00 +0.00000000000e+00
+1.97091763078e+00 +0.00000000000e+00
+1.98293542121e+00 +0.00000000000e+00
+1.99495321164e+00 +0.00000000000e+00
+2.00697100207e+00 +0.00000000000e+00
+2.01898879250e+00 +0.00000000000e+00
+2.03100658293e+00 +0.00000000000e+00
+2.04302437337e+00 +0.00000000000e+00
+2.05504216380e+00 +0.00000000000e+00
+2.06705995423e+00 +0.00000000000e+00
+2.07907774466e+00 +0.00000000000e+00
+2.09109553509e+00 +0.00000000000e+00
+2.10311332552e+00 +0.00000000000e+00
+2.11513111596e+00 +0.00000000000e+00
+2.12714890639e+00 +0.00000000000e+00
+2.13916669682e+00 +0.00000000000e+00
+2.15118448725e+00 +0.00000000000e+00
+2.16320227768e+00 +0.00000000000e+00
+2.17522006811e+00 +0.00000000000e+00
+2.18723785854e+00 +0.00000000000e+00
+2.19925564898e+00 +0.00000000000e+00
+2.21127343941e+00 +0.00000000000e+00
+2.22329122984e+00 +0.00000000000e+00
+2.23530902027e+00 +0.00000000000e+00
+2.24732681070e+00 +0.00000000000e+00
+2.25934460113e+00 +0.00000000000e+00
+2.27136239157e+00 +0.00000000000e+00
+2.28338018200e+00 +0.00000000000e+00
+2.29539797243e+00 +0.00000000000e+00
+2.30741576286e+00 +0.00000000000e+00
+2.31943355329e+00 +0.00000000000e+00
+2.33145134372e+00 +0.00000000000e+00
+2.34346913415e+00 +0.00000000000e+00
+2.35548692459e+00 +0.00000000000e+00
+2.36750471502e+00 +0.00000000000e+00
+2.37952250545e+00 +0.00000000000e+00
+2.39154029588e+00 +0.00000000000e+00
+2.40355808631e+00 +0.00000000000e+00
+2.41557587674e+00 +0.00000000000e+00
+2.42759366718e+00 +0.00000000000e+00
+2.43961145761e+00 +0.00000000000e+00
+2.45162924804e+00 +0.00000000000e+00
+2.46364703847e+00 +0.00000000000e+00
+2.47566482890e+00 +0.00000000000e+00
+2.48768261933e+00 +0.00000000000e+00
+2.49970040977e+00 +0.00000000000e+00
+2.51171820020e+00 +0.00000000000e+00
+2.52373599063e+00 +0.00000000000e+00
+2.53575378106e+00 +0.00000000000e+00
+2.54777157149e+00 +0.00000000000e+00
+2.55978936192e+00 +0.00000000000e+00
+2.57180715235e+00 +0.00000000000e+00
+2.58382494279e+00 +0.00000000000e+00
+2.59584273322e+00 +0.00000000000e+00
+2.60786052365e+00 +0.00000000000e+00
+2.61987831408e+00 +0.00000000000e+00
+2.63189610451e+00 +0.00000000000e+00
+2.64391389494e+00 +0.00000000000e+00
+2.65593168538e+00 +0.00000000000e+00
+2.66794947581e+00 +0.00000000000e+00
+2.67996726624e+00 +0.00000000000e+00
+2.69198505667e+00 +0.00000000000e+00
+2.70400284710e+00 +0.00000000000e+00
+2.71602063753e+00 +0.00000000000e+00
+2.72803842796e+00 +0.00000000000e+00
+2.74005621840e+00 +0.00000000000e+00
+2.75207400883e+00 +0.00000000000e+00
+2.76409179926e+00 +0.00000000000e+00
+2.77610958969e+00 +0.00000000000e+00
+2.78812738012e+00 +0.00000000000e+00
+2.80014517055e+00 +0.00000000000e+00
+2.81216296099e+00 +0.00000000000e+00
+2.82418075142e+00 +0.00000000000e+00
+2.83619854185e+00 +0.00000000000e+00
+2.84821633228e+00 +0.00000000000e+00
+2.86023412271e+00 +0.00000000000e+00
+2.87225191314e+00 +0.00000000000e+00
+2.88426970358e+00 +0.00000000000e+00
+2.89628749401e+00 +0.00000000000e+00
+2.90830528444e+00 +0.00000000000e+00
+2.92032307487e+00 +0.00000000000e+00
+2.93234086530e+00 +0.00000000000e+00
+2.94435865573e+00 +0.00000000000e+00
+2.95637644616e+00 +0.00000000000e+00
+2.96839423660e+00 +0.00000000000e+00
+2.98041202703e+00 +0.00000000000e+00
+2.99242981746e+00 +0.00000000000e+00
+3.00444760789e+00 +0.00000000000e+00
+3.01646539832e+00 +0.00000000000e+00
+3.02848318875e+00 +0.00000000000e+00
+3.04050097919e+00 +0.00000000000e+00
+3.05251876962e+00 +0.00000000000e+00
+3.06453656005e+00 +0.00000000000e+00
+3.07655435048e+00 +0.00000000000e+00
+3.08857214091e+00 +0.00000000000e+00
+3.10058993134e+00 +0.00000000000e+00
+3.11260772177e+00 +0.00000000000e+00
+3.12462551221e+00 +0.00000000000e+00
+3.13664330264e+00 +0.00000000000e+00
+3.14866109307e+00 +0.00000000000e+00
+3.16067888350e+00 +0.00000000000e+00
+3.17269667393e+00 +0.00000000000e+00
+3.18471446436e+00 +0.00000000000e+00
+3.19673225480e+00 +0.00000000000e+00
+3.20875004523e+00 +0.00000000000e+00
+3.22076783566e+00 +0.00000000000e+00
+3.23278562609e+00 +0.00000000000e+00
+3.24480341652e+00 +0.00000000000e+00
+3.25682120695e+00 +0.00000000000e+00
+3.26883899739e+00 +0.00000000000e+00
+3.28085678782e+00 +0.00000000000e+00
+3.29287457825e+00 +0.00000000000e+00
+3.30489236868e+00 +0.00000000000e+00
+3.31691015911e+00 +0.00000000000e+00
+3.32892794954e+00 +0.00000000000e+00
+3.34094573997e+00 +0.00000000000e+00
+3.35296353041e+00 +0.00000000000e+00
+3.36498132084e+00 +0.00000000000e+00
+3.37699911127e+00 +0.00000000000e+00
+3.38901690170e+00 +0.00000000000e+00
+3.40103469213e+00 +0.00000000000e+00
+3.41305248256e+00 +0.00000000000e+00
+3.42507027300e+00 +0.00000000000e+00
+3.43708806343e+00 +0.00000000000e+00
+3.44910585386e+00 +0.00000000000e+00
+3.46112364429e+00 +0.00000000000e+00
+3.47314143472e+00 +0.00000000000e+00
+3.48515922515e+00 +0.00000000000e+00
+3.49717701559e+00 +0.00000000000e+00
+3.50919480602e+00 +0.00000000000e+00
+3.52121259645e+00 +0.00000000000e+00
+3.53323038688e+00 +0.00000000000e+00
+3.54524817731e+00 +0.00000000000e+00
+3.55726596774e+00 +0.00000000000e+00
+3.56928375817e+00 +0.00000000000e+00
+3.58130154861e+00 +0.00000000000e+00
+3.59331933904e+00 +0.00000000000e+00
+3.60533712947e+00 +0.00000000000e+00
+3.61735491990e+00 +0.00000000000e+00
+3.62937271033e+00 +0.00000000000e+00
+3.64139050076e+00 +0.00000000000e+00
+3.65340829120e+00 +0.00000000000e+00
+3.66542608163e+00 +0.00000000000e+00
+3.67744387206e+00 +0.00000000000e+00
+3.68946166249e+00 +0.00000000000e+00
+3.70147945292e+00 +0.00000000000e+00
+3.71349724335e+00 +0.00000000000e+00
+3.72551503378e+00 +0.00000000000e+00
+3.73753282422e+00 +0.00000000000e+00
+3.74955061465e+00 +0.00000000000e+00
+3.76156840508e+00 +0.00000000000e+00
+3.77358619551e+00 +0.00000000000e+00
+3.78560398594e+00 +0.00000000000e+00
+3.79762177637e+00 +0.00000000000e+00
+3.80963956681e+00 +0.00000000000e+00
+3.82165735724e+00 +0.00000000000e+00
+3.83367514767e+00 +0.00000000000e+00
+3.84569293810e+00 +0.00000000000e+00
+3.85771072853e+00 +0.00000000000e+00
+3.86972851896e+00 +0.00000000000e+00
+3.88174630940e+00 +0.00000000000e+00
+3.89376409983e+00 +0.00000000000e+00
+3.90578189026e+00 +0.00000000000e+00
+3.91779968069e+00 +0.00000000000e+00
+3.92981747112e+00 +0.00000000000e+00
+3.94183526155e+00 +0.00000000000e+00
+3.95385305198e+00 +0.00000000000e+00
+3.96587084242e+00 +1.28706916138e-06
+3.97788863285e+00 +4.69037704002e-06
+3.98990642328e+00 +6.39821881184e-06
+4.00192421371e+00 +2.48844301706e-02
+4.01394200414e+00 +4.98937907367e-02
+4.02595979457e+00 +6.61680414089e-02
+4.03797758501e+00 +7.92797871051e-02
+4.04999537544e+00 +9.06133924754e-02
+4.06201316587e+00 +1.00768860839e-01
+4.07403095630e+00 +1.10074299861e-01
+4.08604874673e+00 +1.18728675296e-01
+4.09806653716e+00 +1.26864805162e-01
+4.11008432759e+00 +1.34576171469e-01
+4.12210211803e+00 +1.41931875375e-01
+4.13411990846e+00 +1.48983325515e-01
+4.14613769889e+00 +1.55773234343e-01
+4.15815548932e+00 +1.62332737308e-01
+4.17017327975e+00 +1.68690440215e-01
+4.18219107018e+00 +1.74865633662e-01
+4.19420886062e+00 +1.80877774350e-01
+4.20622665105e+00 +1.86742294835e-01
+4.21824444148e+00 +1.92472756732e-01
+4.23026223191e+00 +1.98081231485e-01
+4.24228002234e+00 +2.03576159135e-01
+4.25429781277e+00 +2.08966930818e-01
+4.26631560321e+00 +2.14260989605e-01
+4.27833339364e+00 +2.19464791183e-01
+4.29035118407e+00 +2.24584400988e-01
+4.30236897450e+00 +2.29626021531e-01
+4.31438676493e+00 +2.34594001743e-01
+4.32640455536e+00 +2.39492583312e-01
+4.33842234579e+00 +2.44325884167e-01
+4.35044013623e+00 +2.49098490070e-01
+4.36245792666e+00 +2.53811001047e-01
+4.37447571709e+00 +2.58469006779e-01
+4.38649350752e+00 +2.63073809164e-01
+4.39851129795e+00 +2.67629088685e-01
+4.41052908838e+00 +2.72136804807e-01
+4.42254687882e+00 +2.76598554234e-01
+4.43456466925e+00 +2.81016076730e-01
+4.44658245968e+00 +2.85392448794e-01
+4.45860025011e+00 +2.89728407244e-01
+4.47061804054e+00 +2.94025844263e-01
+4.48263583097e+00 +2.98286234015e-01
+4.49465362140e+00 +3.02511089489e-01
+4.50667141184e+00 +3.06702000878e-01
+4.51868920227e+00 +3.10859143052e-01
+4.53070699270e+00 +3.14984696600e-01
+4.54272478313e+00 +3.19080001089e-01
+4.55474257356e+00 +3.23144728020e-01
+4.56676036399e+00 +3.27181028614e-01
+4.57877815443e+00 +3.31189256724e-01
+4.59079594486e+00 +3.35170370434e-01
+4.60281373529e+00 +3.39125344317e-01
+4.61483152572e+00 +3.43053765830e-01
+4.62684931615e+00 +3.46958772013e-01
+4.63886710658e+00 +3.50838955549e-01
+4.65088489702e+00 +3.54696268534e-01
+4.66290268745e+00 +3.58530595080e-01
+4.67492047788e+00 +3.62342743893e-01
+4.68693826831e+00 +3.66132431815e-01
+4.69895605874e+00 +3.69902416575e-01
+4.71097384917e+00 +3.73650584011e-01
+4.72299163960e+00 +3.77379181302e-01
+4.73500943004e+00 +3.81088670549e-01
+4.74702722047e+00 +3.84778072037e-01
+4.75904501090e+00 +3.88448903163e-01
+4.77106280133e+00 +3.92101444567e-01
+4.78308059176e+00 +3.95736690730e-01
+4.79509838219e+00 +3.99353378884e-01
+4.80711617263e+00 +4.02953427092e-01
+4.81913396306e+00 +4.06536671450e-01
+4.83115175349e+00 +4.10103533369e-01
+4.84316954392e+00 +4.13654351714e-01
+4.85518733435e+00 +4.17188884327e-01
+4.86720512478e+00 +4.20707931165e-01
+4.87922291521e+00 +4.24211387261e-01
+4.89124070565e+00 +4.27700022293e-01
+4.90325849608e+00 +4.31174010335e-01
+4.91527628651e+00 +4.34633627462e-01
+4.92729407694e+00 +4.38078910360e-01
+4.93931186737e+00 +4.41510741670e-01
+4.95132965780e+00 +4.44927667747e-01
+4.96334744824e+00 +4.48332036146e-01
+4.97536523867e+00 +4.51721936804e-01
+4.98738302910e+00 +4.55100218795e-01
+4.99940081953e+00 +4.58465080943e-01
+5.01141860996e+00 +4.61817839629e-01
+5.02343640039e+00 +4.65157011656e-01
+5.03545419083e+00 +4.68484747429e-01
+5.04747198126e+00 +4.71799714308e-01
+5.05948977169e+00 +4.75103455719e-01
+5.07150756212e+00 +4.78394254437e-01
+5.08352535255e+00 +4.81674261273e-01
+5.09554314298e+00 +4.84942777231e-01
+5.10756093341e+00 +4.88199121004e-01
+5.11957872385e+00 +4.91445574749e-01
+5.13159651428e+00 +4.94680656289e-01
+5.14361430471e+00 +4.97904781418e-01
+5.15563209514e+00 +5.01118554063e-01
+5.16764988557e+00 +5.04321109223e-01
+5.17966767600e+00 +5.07514055127e-01
+5.19168546644e+00 +5.10696485462e-01
+5.20370325687e+00 +5.13867876201e-01
+5.21572104730e+00 +5.17029763093e-01
+5.22773883773e+00 +5.20181718206e-01
+5.23975662816e+00 +5.23324548309e-01
+5.25177441859e+00 +5.26457214493e-01
+5.26379220902e+00 +5.29579667726e-01
+5.27580999946e+00 +5.32693069231e-01
+5.28782778989e+00 +5.35797770044e-01
+5.29984558032e+00 +5.38892719975e-01
+5.31186337075e+00 +5.41977658541e-01
+5.32388116118e+00 +5.45054285585e-01
+5.33589895161e+00 +5.48122295744e-01
+5.34791674205e+00 +5.51181040744e-01
+5.35993453248e+00 +5.54230748250e-01
+5.37195232291e+00 +5.57272724849e-01
+5.38397011334e+00 +5.60305179218e-01
+5.39598790377e+00 +5.63330199670e-01
+5.40800569420e+00 +5.66344930498e-01
+5.42002348464e+00 +5.69353535214e-01
+5.43204127507e+00 +5.72352400242e-01
+5.44405906550e+00 +5.75343893625e-01
+5.45607685593e+00 +5.78326486768e-01
+5.46809464636e+00 +5.81301999047e-01
+5.48011243679e+00 +5.84268876257e-01
+5.49213022722e+00 +5.87227315226e-01
+5.50414801766e+00 +5.90179668921e-01
+5.51616580809e+00 +5.93123089117e-01
+5.52818359852e+00 +5.96059534559e-01
+5.54020138895e+00 +5.98988034398e-01
+5.55221917938e+00 +6.01908649540e-01
+5.56423696981e+00 +6.04822093129e-01
+5.57625476025e+00 +6.07728744031e-01
+5.58827255068e+00 +6.10627368297e-01
+5.60029034111e+00 +6.13519350746e-01
+5.61230813154e+00 +6.16403677404e-01
+5.62432592197e+00 +6.19281215807e-01
+5.63634371240e+00 +6.22151412601e-01
+5.64836150283e+00 +6.25014819374e-01
+5.66037929327e+00 +6.27871383930e-01
+5.67239708370e+00 +6.30720872279e-01
+5.68441487413e+00 +6.33563037504e-01
+5.69643266456e+00 +6.36398723013e-01
+5.70845045499e+00 +6.39228501082e-01
+5.72046824542e+00 +6.42051330295e-01
+5.73248603586e+00 +6.44867008500e-01
+5.74450382629e+00 +6.47676470672e-01
+5.75652161672e+00 +6.50479208443e-01
+5.76853940715e+00 +6.53276265482e-01
+5.78055719758e+00 +6.56065536069e-01
+5.79257498801e+00 +6.58850037273e-01
+5.80459277845e+00 +6.61626864893e-01
+5.81661056888e+00 +6.64398464125e-01
+5.82862835931e+00 +6.67163188061e-01
+5.84064614974e+00 +6.69922212741e-01
+5.85266394017e+00 +6.72674546642e-01
+5.86468173060e+00 +6.75421067337e-01
+5.87669952103e+00 +6.78161688894e-01
+5.88871731147e+00 +6.80896710063e-01
+5.90073510190e+00 +6.83625437551e-01
+5.91275289233e+00 +6.86348409435e-01
+5.92477068276e+00 +6.89065161115e-01
+5.93678847319e+00 +6.91775811834e-01
+5.94880626362e+00 +6.94481439395e-01
+5.96082405406e+00 +6.97181611905e-01
+5.97284184449e+00 +6.99875462104e-01
+5.98485963492e+00 +7.02563990709e-01
+5.99687742535e+00 +7.05246561163e-01

